Differential geometric bifurcation problems in pde2path -- algorithms and tutorial examples

We describe how some differential geometric bifurcation problems can be treated with the MATLAB continuation and bifurcation toolbox pde2path. The basic setup consists in solving the PDEs for the normal displacement of an immersed surface $X\subset\mathbb{R}^3$ and subsequent update of $X$ in each continuation step, combined with bifurcation detection and localization, followed by possible branch switching. Examples treated include some minimal surfaces such as Enneper's surface and a Schwarz-P-family, some non-zero constant mean curvature surfaces such as liquid bridges and nodoids, and some 4th order biomembrane models. In all of these we find interesting symmetry breaking bifurcations. Some of these are (semi)analytically known and thus are used as benchmarks.

==> geomtut/TPS/Pinit.m <==
function p=Pinit(p,lx,ly,lz, ac, par) % init 
p=stanparam(p); p=stanparamX(p); p.sw.Xfill=1;  p.sw.sfem=-1; 
p.nc.neq=1; p.fuha.sG=@sG; p.fuha.sGjac=@sGjac; 
% Approximation of Schwatz P surface coming from Fourier series 
% Gandy, et al. "Nodal surface approximations to the PY GY D and I-WP triply periodic 
% minimal surfaces" higher order approximation Schwarz P surface" 
F=@(h,k,l,X,Y,Z) cos(h*X).*(cos(k*Y).*cos(l*Z)+cos(l*Y).*cos(k.*Z))...
    +cos(h*Y).*(cos(k*Z).*cos(l*X)+cos(l*Z).*cos(k*X))...
    +cos(h*Z).*(cos(k*X).*cos(l*Y)+cos(l*X).*cos(k*Y));
p.g=@(p) F(1,0,0,p(:,1),p(:,2),p(:,3))...
    -0.00956335*F(1,1,1,p(:,1),p(:,2),p(:,3))...
    +0.00959441*F(2,1,0,p(:,1),p(:,2),p(:,3))...
    -0.0181364*F(3,0,0,p(:,1),p(:,2),p(:,3))...
    -0.0292538*F(2,2,1,p(:,1),p(:,2),p(:,3));
nit=10; [p.X,p.tri]=dmsurf(p.g,@huniform,ac,[0,0,0;lx,ly,lz],nit);  % nit=2000
% Reflection to full Schwarz P surface
L=[-p.X(:,1) p.X(:,2) p.X(:,3)]; p.X=[p.X;L]; p.tri=[p.tri;p.tri+size(L,1)];
L=[p.X(:,1) -p.X(:,2) p.X(:,3)]; p.X=[p.X;L]; p.tri=[p.tri;p.tri+size(L,1)];
L=[p.X(:,1) p.X(:,2) -p.X(:,3)]; p.X=[p.X;L]; p.tri=[p.tri;p.tri+size(L,1)];
[p.np,~]=size(p.X); p.nu=p.nc.neq*p.np;
[p.X,p.tri]=clean_mesh(p.X,p.tri,'SelfIntersections','ignore'); 
[p.tri,~]=orient_outward(p.X,p.tri,[]);
[p.np,~]=size(p.X); p.nu=p.nc.neq*p.np; [p.nt,~]=size(p.tri); 
u=zeros(p.nu,1); p.u=[u;par];  p.up=p.u; p.sw.orgper=1; p=oosetfemops(p); 
% 3 directional bd-ids 
p.idx1=find(abs(p.X(:,1)-pi)<1e-4 | abs(p.X(:,1)+pi)<1e-4); 
p.idx2=find(abs(p.X(:,2)-pi)<1e-4 | abs(p.X(:,2)+pi)<1e-4);
p.idx3=find(abs(p.X(:,3)-pi)<1e-4 | abs(p.X(:,3)+pi)<1e-4); 
p.idx=[p.idx1:p.idx2;p.idx3]; pde=stanpdeo2D(1,1,5,5); % dummy 
q=p; pde.grid.p=p.X'; pde.grid.t=p.tri'; q.pdeo=pde; 
bcper=[1 2 3]; p=box2per(q,bcper); % periodic BC's in all 3 coordinates 
[Fx,Fy,Fz]=Xfillmat(p); p.Xfillx=Fx; p.Xfilly=Fy; p.Xfillz=Fz; 
m=min(p.X(:,3)); M=max(p.X(:,3)); p.u(p.nu+4)=M-m;  % init parameters
p.u(p.nu+3)=getA(p,p.u); p.u(p.nu+2)=getV(p,p.u);
p.sol.xi=1/p.nu; p.nc.dsmin=1e-4; p.nc.dsmax=1; 
p.nc.dlammax=0.5; p.nc.neig=min(10,p.np); p.sw.para=2; p.sw.jac=0; 
p.sw.spcalc=1; p.plot.pstyle=-1; p.plot.pcmp=1; p.plot.bpcmp=9;  
p.sw.verb=2; p.nc.mu1=0.1; p.nc.mu2=0.01; p.file.smod=1; 
p.sw.bifcheck=2; p.sw.foldcheck=0; p.nc.foldtol=0.1; p.sw.Xfill=1; 
p.plot.auxdict={'H','V','A','\delta','sx','sy','sz'}; 
p.nc.ilam=[4 5 6 7]; p.nc.nq=3; p.fuha.qf=@qf; p.fuha.qfder=@qjac; 
p.sw.jac=0; p.sol.ds=-0.1; p.nc.dsmax=0.1; p.nc.dsmin=1e-6;



==> geomtut/TPS/Xfillmat.m <==
function [Fx,Fy,Fz]=Xfillmat(p)
Fx=getPerOpX(p,[1 2 3],1); Fy=getPerOpX(p,[1 2 3],2); Fz=getPerOpX(p,[1 2 3],3); 

==> geomtut/TPS/aaa.m <==
% cont Schwarz P in scaling, and CMC companions [geomtut §3.5]
%
% cmds1:   Schwarz P, cont in z-length 
% cmds2:   Schwarz P, cont in H 
% cmdsaux: relate to Enneper-Weierstrass


==> geomtut/TPS/bdmov1.m <==
%% script for BD-movie 
global p2pglob; 
f=1; figure(f); clf; sbd=1:3;  subplot(1,10,sbd); cla; % subplot of BD (where the marker will move) 
p2pglob.subp=[1,10,5:10]; 
c=[4 9]; 
plotbra('P','pt15',f,c,'cl','k','lsw',0); 
plotbra('Pb','pt20',f,c,'cl',p2pc('gr1'),'lsw',0); 
plotbra('P1','pt20',f,c,'cl','r','lsw',0); 
grid on; box on; xlabel('\delta'); ylabel('A');
dirlist={'P','Pb','P1'}; % list of branches to move through 
slist=[1 1 1]; elist=[0 0 17]; fp=2; 
dir=dirlist{1}; p=loadp(dir,['pt' mat2str(fp)]); % plot one solution (to check sizes) 
bl=length(bradat(p)); xcmp=bl+c(1); ycmp=bl+c(2); 
cp=plot(p.branch(xcmp,end),p.branch(ycmp,end),'mo','Linewidth',4); 
p2pglob.vi=[20,30]; p2pglob.showbd=2; p2pglob.edc='none'; p2pglob.cb=0; p2pglob.tsw=2; 
p2pglob.cut=0; 
pplot(p,fn); 
pause; % use this pause to adapt window size(s) 
movstart=1; clear M; % prepare movie 
for j=1:length(dirlist); % loop over branches 
   dir=dirlist{j};  labs=sort(getlabs(dir)); 
   try st=slist(j); catch; st=1; end; try eo=elist(j); catch; eo=0; end 
   labs=labs(st:end-eo); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; % number of steps through the BD 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %plotsol(p,1,1,2,'sub',ssol);   
    pplot(p,fn); 
    br=p.branch; set(cp,'XData',br(xcmp,end),'YData',br(ycmp,end));     
    M(movstart+i)=getframe(1); % put full fig into movie 
    pause(0.1); 
   end 
    M(movstart+np+1)=getframe(1);
   movstart=movstart+1+np % append further frames at end 
   % pause
end
mymov2avi(M,'P'); % export movie to disk   -aspect 19:10
p2pglob.subp=[]; 

==> geomtut/TPS/bdmov2.m <==
%% script for BD-movie 
global p2pglob; 
f=1; figure(f); clf; sbd=1:3;  subplot(1,10,sbd); cla; % subplot of BD (where the marker will move) 
p2pglob.subp=[1,10,5:10]; 
c=[1 9]; 
plotbra('PH','pt15',f,c,'cl','k','lsw',0); 
plotbra('PHb','pt16',f,c,'cl',p2pc('gr1'),'lsw',0); 
plotbra('za','pt6',f,c,'cl',p2pc('g1'),'lsw',0); 
plotbra('zb','pt9',f,c,'cl',p2pc('g2'), 'lsw',0); 
plotbra('za2','pt6',f,c,'cl',p2pc('o1'),'lsw',0); 
plotbra('zb2','pt7',f,c,'cl',p2pc('o2'), 'lsw',0); 
grid on; box on; xlabel('H'); ylabel('A');
dirlist={'PH','PHb','za','zb','za2','zb2'}; % list of branches to move through 
slist=[1 1]; 
elist=[5 0 0 7]; fp=2; 
dir=dirlist{1}; p=loadp(dir,['pt' mat2str(fp)]); % plot one solution (to check sizes) 
bl=length(bradat(p)); xcmp=bl+c(1); ycmp=bl+c(2); 
cp=plot(p.branch(xcmp,end),p.branch(ycmp,end),'mo','Linewidth',4); 
p2pglob.vi=[20,30]; p2pglob.showbd=2; p2pglob.edc='none'; p2pglob.cb=0; p2pglob.tsw=2; 
p2pglob.cut=0; 
pplot(p,fn); 
pause; % use this pause to adapt window size(s) 
movstart=1; clear M; % prepare movie 
for j=1:length(dirlist); % loop over branches 
   dir=dirlist{j};  labs=sort(getlabs(dir)); 
   try st=slist(j); catch; st=1; end; try eo=elist(j); catch; eo=0; end 
   labs=labs(st:end-eo); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; % number of steps through the BD 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %plotsol(p,1,1,2,'sub',ssol);   
    pplot(p,fn); 
    br=p.branch; set(cp,'XData',br(xcmp,end),'YData',br(ycmp,end));     
    M(movstart+i)=getframe(1); % put full fig into movie 
    pause(0.1); 
   end 
    M(movstart+np+1)=getframe(1);
   movstart=movstart+1+np % append further frames at end 
   % pause
end
mymov2avi(M,'PH'); % export movie to disk   -aspect 19:10
p2pglob.subp=[]; 

==> geomtut/TPS/cmds1.m <==
%% TPMS cont in scaling  
close all; keep pphome; 
%%
global p2pglob; p2pglob.vi=[20 15]; p2pglob.edc='k'; p2pglob.faceal=1; p2pglob.cut=0; 
p2pglob.tsw=0; p2pglob.showbd=0; p2pglob.pbctol=1e-6; p2pglob.cm='parula'; p2pglob.cb=0; 
lx=pi; ly=pi; lz=pi; ac=0.3; % triangulation width; other pars will be SET in Pinit
h0=0; v0=0; A0=0; sx=0; sy=0; sz=0; del=0; par=[h0; v0; A0; del; sx; sy; sz]; 
p=[]; p=Pinit(p,lx,ly,lz,ac,par); p=setfn(p,'P'); huclean(p); pplot(p); 
%% P to smaller delta 
p.file.smod=1; p=cont(p,15); 
%% Other direction
p=loadp('P','pt2','Pb'); p.nc.neig=20; p.sol.ds=-p.sol.ds; p=cont(p,20);
%% swibra 
p=swibra('P','bpt1','P1',-0.01); p.nc.tol=1e-6; pause; p=cont(p,20);
%% branch plot
f=3; c=[4 9]; mclf(f); plotbra('P','pt15',f,c,'cl','k','lab',[1 15]); 
plotbra('Pb','pt20',f,c,'cl',p2pc('gr1'),'lab',[7 20]);
plotbra('P1','pt20',f,c,'cl','m','lab',[7 20]); ylabel('A');
%% soln plot
plotsol('P','pt1'); pause; plotsol('P','pt15');pause; 
plotsol('Pb','pt7'); pause; plotsol('Pb','pt20'); pause 
plotsol('P1','pt7'); pause; plotsol('P1','pt20');
%% plotting some most unstable eigenvectors 
p2pglob.cb=1; p2pglob.vi=[20, 30]; p2pglob.showbd=2; 
ploteigsys('P','bpt1',6); pause; 
ploteigsys('Pb','pt7',6); pause; 
ploteigsys('P1','pt20',10); 
%% cont in H
p=loadp('P','pt1','PH'); p=resetc(p); p.sol.ds=0.1; mclf(2); 
p.nc.ilam=[1 5 6 7]; p.nc.nq=3; p.fuha.qf=@qf; p.fuha.qfder=@qjac; 
%%
p=cont(p,10); 
%% ------------ some tests:  refine, seems quite OK 
p2pglob.edc='k'; p2pglob.pbctol=1e-2; p.sw.orgper=0;
p=loadp('P','pt10','Pr'); 
plotsol(p); sig=0.1; p.sw.rlong=1; 
p=refineX(p,sig); p=cont(p,10); 
%% degcoarsen OK
p2pglob.pbctol=1e-4; p=loadp('Pb','pt15','Pbc'); pplot(p,1); nit=2; keepbd=1; 
sig=0.1; p=degcoarsenX(p,sig,nit,keepbd); p.sol.ds=-p.sol.ds; pause; p=cont(p,5); 
%% repeat degcoarsen, OK 
p2pglob.pbctol=1e-10; p=loadp('Pbc','pt20','Pbc'); sig=0.05; 
p=degcoarsenX(p,sig,nit,keepbd); pause; p=cont(p,10); 

==> geomtut/TPS/cmds2.m <==
%% Schwarz P, cont in H 
close all; keep pphome; 
%%
global p2pglob; p2pglob.vi=[20 15]; p2pglob.edc='k'; p2pglob.faceal=1; p2pglob.cut=0; 
p2pglob.tsw=2; p2pglob.showbd=0; p2pglob.pbctol=1e-6; p2pglob.cm='parula'; p2pglob.cb=0; 
lx=pi; ly=pi; lz=pi; ac=0.2; % triangulation width; other pars will be SET in Pinit
h0=0; v0=0; A0=0; sx=0; sy=0; sz=0; del=0; par=[h0; v0; A0; del; sx; sy; sz]; 
p=[]; p=Pinit(p,lx,ly,lz,ac,par); p=setfn(p,'PH'); huclean(p); pplot(p); p.np
%%
p.nc.ilam=[1 5 6 7]; p.nc.nq=3; p.fuha.qf=@qf; p.fuha.qfder=@qjac; 
p.nc.mu2=0.04; mclf(2); p.sol.ds=-0.01; p.nc.eigref=-1; p.nc.neig=10; p.u(p.nu+1)=-1e-6; 
p.usrlam=0; p=cont(p,15); 
%% Other direction
p=loadp('PH','pt0','PHb'); p.sol.ds=-p.sol.ds; p=cont(p,15);
%% swibra
p=swibra('PH','bpt1','bPH1',-0.01); p.nc.tol=1e-8; pause; p=cont(p,20);
%% qswibra; ABE work, but looks like just 2 orientations come back 
aux.besw=1; aux.m=2; aux.ral=0; aux.isotol=1e-2; p1=qswibra('PH','bpt1',aux);
%% z-axis orient 
p=gentau(p1,[0.2 1],'za'); pause; p.sol.ds=-0.05; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,6);
p=gentau(p1,[0.2 1],'zb'); pause; p.sol.ds=0.05; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,15);
%% a possible extra branch without D4 symmetry? -using that predictor we fall back to D4! 
p=seltau(p1,2,'zm',2); pause; p.sol.ds=0.05; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,6);
%% swibra at positive H:
aux.besw=0; aux.m=2; aux.ral=1; aux.isotol=1e-4; p1=qswibra('PHb','bpt1',aux);
%% z-axis 
p=gentau(p1,[-0.5 1],'za2'); pause; p.sol.ds=-0.05; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,8);
p=gentau(p1,[-0.5 1],'zb2'); pause; p.sol.ds=0.05; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,6);
%% branch plot
f=3; c=[1 9]; mclf(f); % c=[1 8]; % for V, which is not yet correct! 
plotbra('PH','pt20',f,c,'cl','k','lab',16,'bplab',1); 
plotbra('PHb','pt16',f,c,'cl',p2pc('gr1'),'bplab',1,'lab',15);
plotbra('za','pt6',f,c,'cl',p2pc('g1'),'lab',6); 
plotbra('zb','pt9',f,c,'cl',p2pc('g2'), 'lab',6); 
plotbra('za2','pt6',f,c,'cl',p2pc('o1'),'lab',6); 
plotbra('zb2','pt7',f,c,'cl',p2pc('o2'), 'lab',60); 
ylabel('A');
%% soln plots 
p2pglob.vi=[20,30]; p2pglob.showbd=2; p2pglob.edc='none'; p2pglob.cb=1; 
%%
plotsol('PH','bpt1'); pause; plotsol('PH','pt16'); pause 
plotsol('PHb','bpt1'); pause; plotsol('PHb','pt15');
%%
plotsol('za','pt6'); pause; plotsol('zb','pt6'); pause; 
plotsol('za2','pt6'); 
%%
ploteigsys('PH','bpt1',3); 
%%
p=loadp('PHb1','pt8','PHb1r'); plotsol(p); p2pglob.pbctol=1e-3; 
p.sw.rlong=1; sig=0.1; p.sw.nobdref=0; p=refineX(p,sig); 
p.sol.ds=0.01; p.nc.tol=1e-3; 
%% qswibra; ABE work, but looks like just the 2 orientations come back 
aux.besw=1; aux.m=2; aux.ral=1; p1=qswibra('PH','bpt1',aux);
%% note: ds=-0.05 jut flips axis! 
p=seltau(p1,2,'mm',2); p.sol.ds=0.05; p.sw.bifcheck=0; p=cont(p,10);
%% continuation alternating with moveX, and refine and degcoarsen, parameters:
p=loadp('PH1r','pt22','du');  ds=0.01; p.sol.ds=ds; p.nc.dsmax=5*ds; 
nis=5; ncs=1; dt=0.05; nit=1; sigr=0.01; sigc=0.01;  cit=5; keepbd=1; p.nc.tol=1e-3; 
p2pglob.pbctol=1e-2; 
%%
for i=1:4;     % outer loop, 
  for j=1:nis;  % inner loop, alternate moveX and cont  
      p=moveX(p,dt,nit); pplot(p,20); p=cont(p,ncs); 
  end  
p=refineX(p,sigr); % 
p=degcoarsenX(p,sigc,cit,keepbd);  
end


%% plotting some most unstable eigenvectors 
p2pglob.cb=1; p2pglob.vi=[20, 30]; p2pglob.showbd=2; 
ploteigsys('P','bpt1',6); pause; 
ploteigsys('Pb','pt7',6); pause; 
ploteigsys('P1','pt20',10); 
%% cont in H
p=loadp('P','pt1','PH'); p=resetc(p); p.sol.ds=0.1; mclf(2); 
p.nc.ilam=[1 5 6 7]; p.nc.nq=3; p.fuha.qf=@qf; p.fuha.qfder=@qjac; 
%%
p=cont(p,10); 
%% ------------ some tests:  refine, seems quite OK 
p2pglob.edc='k'; p2pglob.pbctol=1e-2; p.sw.orgper=0;
p=loadp('P','pt10','Pr'); 
plotsol(p); sig=0.1; p.sw.rlong=1; 
p=refineX(p,sig); p=cont(p,10); 
%% degcoarsen OK
p2pglob.pbctol=1e-10; p=loadp('Pb','pt15','Pbc'); pplot(p,1); nit=2; keepbd=1; 
sig=0.1; p=degcoarsenX(p,sig,nit,keepbd); p.sol.ds=-p.sol.ds; pause; p=cont(p,5); 
%% repeat degcoarsen, OK 
p2pglob.pbctol=1e-10; p=loadp('Pbc','pt20','Pbc'); sig=0.05; 
p=degcoarsenX(p,sig,nit,keepbd); pause; p=cont(p,10); 

==> geomtut/TPS/cmdsaux.m <==
%% relate fold to weierstrass-repr
t=linspace(0,1,200); 
%%
f1=@(t,a) 2*(1-t.^2)./sqrt(t.^8+a*t.^4+1)+4./sqrt(16*t.^4-16*t.^2+2+a); 
f2=@(t,a) 8*t./sqrt(t.^8+a*t.^4+1); 
%%
a=14; y1=f1(t,a); y2=f2(t,a); %mclf(1); plot(t,f1(t,a),t,f2(t,a)); 
E=trapz(t,y1); F=trapz(t,y2); E/F
%%
del1=5.9455; del2=6.399; al=5; ar=50;
a=linspace(al,ar,100); del=0*a; 
for i=1:length(a); 
    y1=f1(t,a(i)); y2=f2(t,a(i));
    E(i)=trapz(t,y1); F(i)=trapz(t,y2); del(i)=2*pi*F(i)/E(i); 
end
%%
mclf(2); plot(a,del,'b'); hold on; plot(a, del1+0*a,'m'); 
plot(a,del2+0*a,'r'); a1=7.402; a2=28.78; fs=14; 
plot([a1, a1],[5 7],'k'); plot([a2, a2],[5 7],'k'); 
axis([al ar min(del) 1.01*max(del)]); 
grid on; legend('2\pi F/E','\delta_1','\delta_f'); 
xlabel('a'); ylabel('\delta'); xticks([20 40]); 
text(a1,0.99*min(del),'a_1','fontsize',16); 
text(a2,0.99*min(del),'a_2','fontsize',16); 
set(gca,'fontsize',16);

==> geomtut/TPS/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
try Xcont=p.sw.Xcont; catch Xcont=0; end 
if Xcont
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');
%M=massmatrix(X,p.tri,'full');
else M=p.mat.M; 
end 

==> geomtut/TPS/getN.m <==
function nu=getN(p,X) % unit normals, corrected on boundaries 
nu=per_vertex_normals(X,p.tri); 
nu(p.idx1,1)=0; % on x-bdry, set N_1=0 
nu(p.idx2,2)=0; % on y-bdry, set N_2=0 
nu(p.idx3,3)=0; % on z-bdry, set N_3=0 
nu=normalizerow(nu);

==> geomtut/TPS/getPerOp1dirX.m <==
function [FillOp,DropOp,nu]=getPerOp1dirX(p,dir)
% mod of getPerOp1dir to fill X
% multiply directional filling coordinate by -1 
% here by identifying boundaries my coord.-wise
% min/max of all X, not only \pa X
np=p.np; neq=p.nc.neq; poi=getpte(p);
x1=min(poi(dir,:)); x2=max(poi(dir,:));% dir,x1,x2, 17, pause 

%locate bdry points
%------------------
tol=1e-10; %tol=1e-1; 17
bp_Neum=find(abs(poi(dir,:)-x1)<tol | abs(poi(dir,:)-x2)<tol); % Neumann bdry points
bp_keep=find(abs(poi(dir,:)-x1)<tol);  % points on the retained end of the interval

n=size(poi,1);  %dimension of the interval
dir_fix=find([1:n]~=dir);   %the remaining n-1 directions in which periodic BCs are not implemented (at this step)

bp_drop=[]; % corresponding points on other side (ordered according to first)
if(n==1)
    bp_drop=find(abs(poi-max(poi))<tol);
else
    for k=bp_keep
        if n==2
            k_tmp=find(abs(poi(dir_fix,bp_Neum)-poi(dir_fix,k))<tol & abs(poi(dir,bp_Neum)-x2)<tol);
        end
        if n==3
            k_tmp=find(abs(poi(dir_fix(1),bp_Neum)-poi(dir_fix(1),k))<tol ... 
                & abs(poi(dir_fix(2),bp_Neum)-poi(dir_fix(2),k))<tol & abs(poi(dir,bp_Neum)-x2)<tol);
        end
        bp_drop=[bp_drop bp_Neum(k_tmp)];
        clear k_tmp
    end
end

[bp, idx] =sort([bp_keep]); % sorted side boundary points
bp_drop=bp_drop(idx); % sort according to sorting of bp -- these will be removed
% Generate matrix for recovering the data on the full Omega (including the periodic boundary)
% For this create matrix to remove zero columns -- needed to avoid assuming ordering in point indices.
Fill_i=[1:np]'; Fill_j=[1:np]'; % number of columns will be reduced below
Drop_i=[1:np-length(bp_drop)]'; Drop_j=[1:np]';
for k=1:length(bp_drop)
    Fill_j(bp_drop(k))=bp(k); Drop_j(bp_drop(k))=0;
end
Drop_j=Drop_j(Drop_j>0); Drop_s=ones(np-length(bp_drop),1);
DropOp=sparse(Drop_i,Drop_j,Drop_s,np-length(bp_drop),np);

Fill_s=ones(np,1); Fill_s(bp_drop)=-1; FillOp=sparse(Fill_i,Fill_j,Fill_s,np,np);
FillOp=FillOp*transpose(DropOp);   %drop redundant columns

FillOp_tmp=FillOp; DropOp_tmp=DropOp;
for k=2:neq
    FillOp=blkdiag(FillOp,FillOp_tmp);
    DropOp=blkdiag(DropOp,DropOp_tmp);
end
nu=neq*(np-length(bp_drop));    % set new length for u
%D=FillOp'*FillOp; max(max(D)), spy(D); D(:,1), D(:,2), D, pause

==> geomtut/TPS/getPerOpX.m <==
function [FillOp,DropOp,nu]=getPerOpX(p,varargin)
% GETPEROPX: generate fill/drop matrices for manifolds X
% mod of getPerOp from standard pBCs 
%
%  [FillOp,DropOp,nu]=getPerOp(p)
%  [FillOp,DropOp,nu]=getPerOp(p,bcper,dir)

if(nargin>1) dir=varargin{1}; else dir=p.sw.bcper; end
if dir==0; FillOp=1;DropOp=1; nu=p.nu; return; end 
com=varargin{2}; %AM
poi=getpte(p); n=size(poi,1); 
if com==dir(1); [FillOp,DropOp, nu]=getPerOp1dirX(p,dir(1)); % wegen den "-" 
else [FillOp,DropOp,nu]=getPerOporg(p,dir(1));
end
if(length(dir)>1 && length(dir)<=3)
    q=p; q.np=size(DropOp,1)/q.nc.neq;
    np_old=size(DropOp,2)/q.nc.neq;
    %drop the boundary points in q which have just been periodically identified
    try q.pdeo.grid.p=transpose(DropOp(1:q.np,1:np_old)*q.pdeo.grid.p');
    catch q.mesh.p=transpose(DropOp(1:q.np,1:np_old)*q.mesh.p'); end
     
    for k=dir(2:end)
        if com==k; [tmp_fill,tmp_drop, tmp_nu]=getPerOp1dirX(q,dir(k)); 
        else 
        [tmp_fill,tmp_drop, tmp_nu]=getPerOporg(q,dir(k));
        end
        FillOp=FillOp*tmp_fill; DropOp=tmp_drop*DropOp;  nu=tmp_nu;        
        q.np=size(tmp_drop,1)/p.nc.neq;
        np_old=size(tmp_drop,2)/p.nc.neq;
        
      %drop the boundary points in q which have just been periodically identified
     % q.pdeo.grid, q.pdeo.grid.p=transpose(tmp_drop(1:q.np,1:np_old)*q.pdeo.grid.p'); 17, pause 
       try q.pdeo.grid.p=transpose(tmp_drop(1:q.np,1:np_old)*q.pdeo.grid.p');
       catch q.mesh.p=transpose(tmp_drop(1:q.np,1:np_old)*q.mesh.p'); end    
    end
end
if isfield(p,'pdeo');  % restore points in q=p (obj. orient. weirdness!) 
   q.pdeo.grid.p=poi; 
end 



==> geomtut/TPS/qf.m <==
function q=qf(p,u) % 3 translations 
u=u(1:p.nu); N=getN(p,p.X); 
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz;
dphix=grXx*p.X; dphix=dot(dphix,N,2); dphiy=grXy*p.X; dphiy=dot(dphiy,N,2);
dphiz=grXz*p.X; dphiz=dot(dphiz,N,2);
qx=(p.mat.fill'*dphix)'*u; qy=(p.mat.fill'*dphiy)'*u; qz=(p.mat.fill'*dphiz)'*u;
q=[qx; qy; qz]; 

==> geomtut/TPS/qfV.m <==
function q=qfV(p,u) % 3 translations and vol 
par=u(p.nu+1:end); u=u(1:p.nu); N=getN(p,p.X); 
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz;
dphix=grXx*p.X; dphix=dot(dphix,N,2); dphiy=grXy*p.X; dphiy=dot(dphiy,N,2);
dphiz=grXz*p.X; dphiz=dot(dphiz,N,2);
qx=(p.mat.fill'*dphix)'*u; qy=(p.mat.fill'*dphiy)'*u; qz=(p.mat.fill'*dphiz)'*u;
q=[qx; qy; qz]; 
V0=par(2); V=getV(p,u); q=[q; V-V0]; 

==> geomtut/TPS/qjac.m <==
function qu=qjac(p,u)
%par=u(p.nu+1:end); u=u(1:p.nu);%full domain
N0=getN(p,p.X); 
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz; %Iterpolated grad
%Translation
dphix=grXx*p.X; dphix=dot(dphix,N0,2); dphiy=grXy*p.X; dphiy=dot(dphiy,N0,2);
dphiz=grXz*p.X; dphiz=dot(dphiz,N0,2);
qux=(p.mat.fill'*dphix)'; quy=(p.mat.fill'*dphiy)'; quz=(p.mat.fill'*dphiz)';
qu=[qux; quy; quz];

==> geomtut/TPS/qjacV.m <==
function qu=qjacV(p,u)
%par=u(p.nu+1:end); u=u(1:p.nu);%full domain
N0=getN(p,p.X); 
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz; %Iterpolated grad
%Translation
dphix=grXx*p.X; dphix=dot(dphix,N0,2); dphiy=grXy*p.X; dphiy=dot(dphiy,N0,2);
dphiz=grXz*p.X; dphiz=dot(dphiz,N0,2);
qux=(p.mat.fill'*dphix)'; quy=(p.mat.fill'*dphiy)'; quz=(p.mat.fill'*dphiz)';
qu=[qux; quy; quz]; M=getM(p,p.X); q4=sum(M,1); q4=(p.mat.drop*q4')'; 
size(qu), size(q4)
qu=[qu; q4];

==> geomtut/TPS/sG.m <==
function r=sG(p,u)  % PDE rhs 
par=u(p.nu+1:end); H0=par(1); sx=par(5); sy=par(6); sz=par(7); 
Y=p.X; p=updX(p,u); X=p.X; p.X=Y; % X=new scaling, p.X=old 
N0=getN(p,p.X); 
M0=getM(p,X); LB=cotmatrix(X,p.tri); LB=p.mat.fill'*LB; M=p.mat.fill'*M0; 
% Phase conditions 
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); 
grXy=grX(p.nt+1:2*p.nt,:);grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz;
dphix=grXx*p.X; dphix=dot(dphix,N0,2); dphiy=grXy*p.X; dphiy=dot(dphiy,N0,2);
dphiz=grXz*p.X; dphiz=dot(dphiz,N0,2);
N=getN(p,X); 
r=dot(-LB*X+2*H0*(M*N),p.mat.fill'*N,2)+M*(sx*dphiy+sy*dphix+sz*dphiz);

==> geomtut/TPS/updX.m <==
function [p,u]=updX(p,u)
np=p.nu/p.nc.neq; par=u(p.nu+1:end); del=par(4); p.up=u; u=u(1:np); X=p.X; 
m=min(X(:,3)); M=max(X(:,3)); old=M-m; scaz=del/old;  
%a=[1/sqrt(scaz)*ones(p.np,1) 1/sqrt(scaz)*ones(p.np,1) scaz*ones(p.np,1)]; X=a.*X;
X(:,3)=scaz*X(:,3); %a=scaz*ones(p.np,1); % only scale z 
N0=getN(p,X);  X=p.mat.drop*X; N0=p.mat.drop*N0; X=X+u.*N0; 
p.X=[p.Xfillx*X(:,1) p.Xfilly*X(:,2) p.Xfillz*X(:,3)]; u(1:np)=0; 
par(3)=getA(p,u);  u=[u;par];


==> geomtut/bdcurve/aaa.m <==
% toy problem to explore BCs, [geomtut, §3.2] 
% 
% cmds1a:  X_3 BCs, cont in al for different choices of m, and cont in H
% cmds1b:  MCF from some solns from cmds1a 
% cmds2:   genuine bdry-curve 


==> geomtut/bdcurve/bcX.m <==
function Xbc=bcX(p,u) % set BCs; called in sGbdcurv, with u=0 on bdry there 
par=u(p.nu+1:end); al=par(4); k=par(5); phi=angle(p.X(p.idx,1)+1i*p.X(p.idx,2));
b=sqrt(1-(al*cos(k*phi).^2));  Xbc=[b.*cos(phi), b.*sin(phi), al*cos(k*phi)]; 

==> geomtut/bdcurve/bdcurveinit.m <==
function p=bdcurveinit(nx,par) % spherical cap, init 
p=stanparam(); p.sw.spcalc=0; p.sw.bifcheck=0; % set stanparam, overwrite some
p.fuha.sG=@sGbdcurve; p.fuha.outfu=@cmcbra; p.fuha.e2rs=@e2rsbdry; 
pde=diskpdeo2(1,nx,round(nx/2)); % disk preimage discretization, pde-object 
% not stored, only p.DBC, p.tri and p.X (generated below) used subsequently
p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements;  % store dimensions
p.sol.xi=1/p.nu; p.nc.neq=1; p.sw.sfem=-1; p.bcsw=0; % simplest case, see sG
po=pde.grid.p; x=po(1,:)'; y=po(2,:)'; u=0*ones(p.np,1); % set ICs 
p.u=[u; par]; p.X=[x,y,0*x]; p.tri=pde.grid.t(1:3,:)'; % store initial X and tri 
p.DIR=pde.grid.e(1:2,:)'; p.idx=unique(p.DIR(:)); % edges, and points for BCs 
p.sw.Xcont=1; p.sw.jac=0; % flag the X continuation, here with numjac 
p=oosetfemops(p); p.plot.auxdict={'H','V','A'}; p.plot.pstyle=-1; % userplot on 
p.u(p.nu+2)=getV(p,p.u); p.u(p.nu+3)=getA(p,p.u); % get initial vol & area
p.sw.bifcheck=0; p.sw.verb=2; p.plot.bpcmp=8; p.file.smod=1; 
p.usrlam=[]; p.nc.lammin=-0.1; p.nc.lammax=5; p.sw.spcalc=1; 
dsm=0.05; p.sol.ds=dsm; p.nc.dsmax=dsm; p.sw.rlong=1; p.sw.nobdref=0; 
p.nc.ilam=4; p.nc.lammax=1.5;  p.nc.lammin=-1.5; p.fuha.e2rs=@e2rsbdry; 

==> geomtut/bdcurve/cmds1a.m <==
%% cont in alpha, BCs X_3-alpha*sin k\phi=0; MUST fail when X gets 'vertical' 
nx=15; h0=0; v0=0; a0=0; al=0; k=2; par=[h0; v0; a0; al; k]; 
p=bdcurveinit(nx,par);  p=setfn(p,'b2'); p.nc.ilam=4;  p.bcsw=1; ds=0.05; 
p.sol.ds=ds; p.nc.dsmax=ds; p.nc.lammax=1.5; p.nc.lammin=-1.5;  p=cont(p,13); 
%% refine only at boundary for illustration, ... doesn't help much 
p=loadp('b2','pt6','b2r'); p.fuha.e2rs=@e2rsbdry; p.sw.rlong=1; 
p=refineX(p,sig); p=resetc(p); p=cont(p,8); 
%% like first cell, but with different ds, giving a different continuation 
nx=15; h0=0; v0=0; a0=0; al=0; k=2; par=[h0; v0; a0; al; k]; 
p=bdcurveinit(nx,par);  p=setfn(p,'b2b'); p.nc.ilam=4;  p.bcsw=1; ds=0.1; 
p.sol.ds=ds; p.nc.dsmax=ds; p.nc.lammax=1.5; p.nc.lammin=-1.5;  p=cont(p,13); 
%% back to cont in H, but BCs unchanged, e2rs back to area
p=swiparf('b2','pt6','b2H',1); p.sol.ds=0.1; p.nc.dsmax=0.1; p.file.smod=5;
p=cont(p,15); p.fuha.e2rs=@e2rsA; p=refineX(p,0.2); p=cont(p,5); 
%% other direction 
p=swiparf('b2','pt6','b2Hb',1); p.sol.ds=-0.1; p.nc.dsmax=0.1; p.file.smod=5;
p=cont(p,15); p.fuha.e2rs=@e2rsA; p=refineX(p,0.2); p=cont(p,5); 
%% branch plot of A over alpha, and some solution plots 
c=[4 7]; mclf(5); plotbra('b2','pt12',5,c,'cl','k','lab',[9 12]); 
plotbra('b2b','pt6',5,c,'cl','r','lab',5); 
plotbra('b2r','pt6',5,c,'cl','b','lab',5); xlabel('\alpha'); ylabel('A');
%% soln plot 
p2pglob.vi=[20, 40]; p2pglob.tsw=0; p2pglob.edc='k'; 
plotsol('b2','pt9'); pause; plotsol('b2b','pt5'); pause 
plotsol('b2','pt12'); axis([0 1 -1 1 -0.5 0.5]); pause; 
plotsol('b2r','pt5'); view(0,90); axis([0 1 0 1 -0.5 0.5]);
%% branch plot A over H 
c=[1 7]; mclf(5); plotbra('b2H','pt20',5,c,'cl','k','lab',[10 20]); 
plotbra('b2Hb','pt20',5,c,'cl',p2pc('gr1'),'lab',[20]); xlabel('H'); ylabel('A');
%% soln plots 
plotsol('b2H','pt10'); pause; plotsol('b2H','pt20'); pause; plotsol('b2Hb','pt20'); 
%% like first cell, but with different ds, giving a different continuation 
nx=15; h0=0; v0=0; a0=0; al=0; k=2; par=[h0; v0; a0; al; k]; 
p=bdcurveinit(nx,par);  p=setfn(p,'b2b'); p.nc.ilam=4;  p.bcsw=1; ds=0.1; 
p.sol.ds=ds; p.nc.dsmax=ds; p.nc.lammax=1.5; p.nc.lammin=-1.5;  p=cont(p,13); 
%% branch plot of A over alpha, and some solution plots 
c=[4 7]; mclf(5); plotbra('b2','pt12',5,c,'cl','k','lab',[6 12]); 
plotbra('b2b','pt10',5,c,'cl','r','lab',[5 10]); 
%% k=1 and k=4 
nx=20; h0=0; v0=0; a0=0; al=0; k=1; par=[h0; v0; a0; al; k]; 
p=bdcurveinit(nx,par); p=setfn(p,'b1'); p.bcsw=1; p=cont(p,20); pause 
k=4; par(5)=k; p=bdcurveinit(nx,par); p=setfn(p,'b4'); p.bcsw=1; p=cont(p,8);
%% branch plot of A over alpha, and some solution plots 
c=[4 7]; mclf(5); plotbra('b1','pt20',5,c,'cl','b','lab',19); 
plotbra('b4','pt7',5,c,'cl',p2pc('gr1'),'lab',7); xlabel('\alpha'); ylabel('A');
%% 
p2pglob.showbd=2; p2pglob.edc='none'; p2pglob.vi=[60,20]; p2pglob.cb=0; 
plotsol('b4','pt7'); pause; plotsol('b1','pt19'); 

==> geomtut/bdcurve/cmds1b.m <==
%% MCF, with initial large H; to handle meshing, alternate flow and coarsening 
p2pglob.cut=4; p2pglob.vi=[30,40]; p2pglob.cm='spring'; % graphics settings 
p=loadp('b2Hb','pt30','dummy'); p.t=0; pplot(p,10); % load and plot initial cond.
p.fuha.flowf=@mcff; t=0; ts=[]; dt=0.001; ns=500; nplot=50; % prepare MCF 
[p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot);  pause; % flow 
p.sw.rlong=1; sig=0.3; p.fuha.e2rs=@e2rsAi; p=coarsenX(p,sig); pause % coarsen
[p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); p=coarsenX(p,sig); pause % again 
%%
[p.X,t,ts]=geomflow(p,t,ts,dt,2*ns+20,nplot); % flow further 
%% plot time series, go back here after different flows tested below
mclf(11); plot(ts(1,:),ts(2,:),ts(1,:), ts(3,:)); legend('A','V'); 
set(gca,'fontsize',12); xlabel('t'); 
%% nice and stable! 
p=loadp('b2','pt10','dummy');  pplot(p,10); p.fuha.flowf=@mcff; 
t=0; ts=[];dt=0.001; ns=200; nplot=20; [p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); 
%% perturb: still OK! 
p=loadp('b2','pt10','dummy'); pXf=1+0.5*(rand(p.np,1)-0.5); pXf(p.idx)=1; 
p.X(:,3)=pXf.*p.X(:,3); pplot(p,10); p.fuha.flowf=@mcff; 
t=0; ts=[]; dt=0.001; ns=200; nplot=20; [p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); 
%% perturb: still OK! 
p=loadp('d2','pt20','dummy'); pXf=1+0.2*(rand(p.np,1)-0.5); pXf(p.idx)=1; 
p.X(:,3)=pXf.*p.X(:,3); pplot(p,10); p.fuha.flowf=@mcff; 
t=0; ts=[]; dt=0.001; ns=200; nplot=20; [p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); 
%% show H, generally close to 0, except possibly at boundaries 
p2pglob.cb=1; plotHK(p); 

==> geomtut/bdcurve/cmds2.m <==
%% genuine bdcurve, first with k=2, 5 initial steps 
nx=15; al=0; h0=0; v0=0; a0=0; k=2; par=[h0; v0; a0; al; k]; 
p=bdcurveinit(nx,par); p=setfn(p,'d2'); p.nc.ilam=4; p.bcsw=2; p=cont(p,5); 
%% some boundary refinement and coarsening, trial and error to choose sig 
p=loadp('d2','pt5');   % reload point (easier for trial and error) 
sigr=0.1; sigc=0.1; p=refineX(p,sigr); p=cont(p,2); p=degcoarsenX(p,sigc); 
%% continuation alternating with moveX, and refine and coarsen, parameters:
nis=15; ncs=1; % #inner steps (before ref/coars), #cont-steps (before more)
dt=0.1; nit=5; % stepsize and iterations in moveX
for i=1:3;     % outer loop, 
  for j=1:nis;  % inner loop, alternate moveX and cont  
      p=moveX(p,dt,nit); pplot(p,20); p=cont(p,ncs); 
  end 
  p=refineX(p,sigr); p=degcoarsenX(p,sigc); % refine and coarsen
end
%% k=3; 
par=[h0; v0; a0; al; 3]; p=bdcurveinit(nx,par); p.bcsw=2;  
p=setfn(p,'d3'); p.nc.ilam=4; p=cont(p,5); 
%%
p=loadp('d3','pt5'); sig=0.1; 
p=refineX(p,sig); p=cont(p,2); p=degcoarsenX(p,0.1); 
%%
for i=1:4; 
  for j=1:10; p=moveX(p,0.1,5); pplot(p,20); p=cont(p,1); end 
  p=refineX(p,sig);p=degcoarsenX(p,0.1,5); 
end
%% branch plot 
mclf(3); plotbra('d2','pt51',3,7,'lab',[30,50]); plotbra('d3','pt45','lab',[45],'cl','b'); 
xlabel('\alpha'); ylabel('A'); 
%% soln plots 
p2pglob.vi=[40 25]; p2pglob.tsw=0; p2pglob.cb=0;  p2pglob.cm='parula'; p2pglob.showbd=2; 
plotsol('d2','pt30'); pause; plotsol('d2','pt50'); pause 
plotsol('d3','pt45'); pause; p2pglob.cb=1;  plotHK('d3','pt45'); 
%% MCF test 
p=loadp('d2','pt20','dummy'); pXf=1+0.2*(rand(p.np,1)-0.5); pXf(p.idx)=1; 
p.X(:,3)=pXf.*p.X(:,3); pplot(p,10); p.fuha.flowf=@mcff; 
t=0; ts=[]; dt=0.001; ns=200; nplot=20; [p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); 
%% show H, generally close to 0, except possibly at boundaries 
p2pglob.cb=1; plotHK(p); 
%% 
p=loadp('d2','pt50'); p.fuha.sGjac=@sGjac; jaccheck(p,0.5); 

==> geomtut/bdcurve/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
try Xcont=p.sw.Xcont; catch Xcont=0; end 
if Xcont
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');
%M=massmatrix(X,p.tri,'full');
else M=p.mat.M; 
end 

==> geomtut/bdcurve/mcff.m <==
function f=mcff(p,X)
N=getN(p,X); M=getM(p,X); LB=cotmatrix(X,p.tri); 
f=0.5*dot(LB*X,N,2); f=M\f; f(p.idx)=0; 


==> geomtut/bdcurve/sGbdcurve.m <==
function r=sGbdcurve(p,u)  % PDE rhs, discrete mean curvature 
if p.bcsw==2; Xbc=bcX(p,u); p.X(p.idx,:)=Xbc; end % set Bdcurve 
par=u(p.nu+1:end); H0=par(1); N=getN(p,p.X); X=p.X+u(1:p.np).*N; 
M=getM(p,X); LB=cotmatrix(X,p.tri); N=getN(p,X); 
r=-0.5*dot(LB*X,N,2)+M*(H0*ones(p.np,1)); % PDE-rhs, i.e., H-H0=0
switch p.bcsw   % BCs  
    case 1; % X_3=al*sin(k*phi) 
        al=par(4); k=par(5); phi=angle(X(p.idx,1)+1i*X(p.idx,2)); 
        r(p.idx)=X(p.idx,3)-al*sin(k*phi);
    otherwise; r(p.idx)=u(p.idx);  % \pa X=\ga  (boundary curve) 
end 

==> geomtut/bdcurve/updX.m <==
function [p,u]=updX(p,u)  % local mod of updX.m, with update of BCs. 
if p.bcsw==2; Xbc=bcX(p,u); p.X(p.idx,:)=Xbc; end 
N=getN(p,p.X); np=p.nu/p.nc.neq; p.up=u; p.X=p.X+u(1:np).*N; u(1:np)=0; 

==> geomtut/biocaps/aaa.m <==
cmds1.m:       c0=0.5; al=1; b=-0.5 (initial), then cont in c0 at different b
cmds1plot.m:   plotting for cmds1 results
cmds2.m:       cont of non-axi branches from cmds1 in b and in lam1 

hcapbra.m:     [pars; V; A; E1; E2; bdE1; meshqual]
%               1-5   6  7  8   9   10   11
bdint.m:       boundary integral, trapz rule  

==> geomtut/biocaps/bdint.m <==
function I=bdint(p,f) % boundary integral, trapz rule
bde=p.DIR; X=p.X; iv=bde(:,1); jv=bde(:,2); 
edl=vecnorm(X(jv,:)-X(iv,:),2,2); 
I=0.5*sum(edl.*(f(iv)+f(jv))); 


==> geomtut/biocaps/capinit.m <==
function p=capinit(p,sw,par) % Helfrich caps, init 
p=stanparam(p); p=stanparamX(p); p.sw.jac=0;  % numJac
p.nc.neq=2; p.nc.neig=15; p.file.smod=1; p.sw.verb=2; 
p.nc.lammax=10^3; p.nc.lammin=-10^3; 
p.sw.bifcheck=2; p.sw.foldcheck=1; p.sf=1e0; al=par(1);
[p.X,p.tri]=subdiv_hemsphere(sw,'Base','icosahedron','Radius',al); 
p.tri=orient_outward(p.X,p.tri); p.tri=[p.tri(:,2) p.tri(:,1) p.tri(:,3)];
[p.np,~]=size(p.X); p.nu=p.nc.neq*p.np; [p.nt,~]=size(p.tri); u=zeros(p.np,1); 
p.sol.xi=1/p.nu; 
[q,~,~]=boundary_faces(p.tri); p.DIR=q; p.idx=unique([q(:,1);q(:,2)]); 
p=oosetfemops(p); u2=0*u+1/par(1); p.u=[u;u2;par]; p.up=p.u; p=retrigX(p); % 
p.plot.auxdict={'al','l1','c0','b'}; p.plot.bpcmp=8; 
p.nc.nq=0; p.fuha.qf=@qfV; p.fuha.qfder=@qjacV; p.sw.qjac=0; % for (later) PC 
p.fuha.outfu=@hcapbra; p.fuha.e2rs=@e2rs; 
p.nc.mu1=5; p.nc.mu2=0.2; p.nc.bisecmax=5; 
p.nc.foldtol=0.01; p.sw.foldcheck=0; p.nc.ilam=4; p.sol.ds=0.1; p.sw.ips=2; 

==> geomtut/biocaps/cmds1.m <==
close all; keep pphome; clear classes
%% Helfrich cap, c0=0.5; al=1; b=-0.5 (initial), then cont in c0 at different b
% see cmds1b.m for b=-4, and cmds1plot.m for plotting
global p2pglob; p2pglob.edc='k'; p2pglob.cut=0; p2pglob.showbd=2; 
p2pglob.showN=2; p2pglob.cb=0; p2pglob.vi=[20,10]; p2pglob.faceal=1; 
%% init at hemisphere 
sym=0; p=[]; srot=0;  al=1; c0=0.5; l1=0.25; b=-0.499; 
par=[al; l1; c0; b; srot]; sw=5; X=[]; tri=[]; 
p=capinit(p,sw,par); p=setfn(p,'b'); pplot(p,1); 
p.nc.dsmax=0.2; p.nc.eigref=-1000; p.nc.neig=6; p.nc.mu1=150; p.nc.mu2=0.2; 
p.nc.foldtol=0.01; p.sw.foldcheck=0; p.nc.bisecmax=8;  p.sw.cdbb=1; 
%% refine at bdry 
p.fuha.e2rs=@e2rsbdry; p.sw.nobdref=0; p.sw.rlong=1; p.tau=p.u(1:p.nu+1); 
sigr=0.2; p=refineX(p,sigr); p=retrigX(p); p0=p; 
%% axisym branch 
p=p0; p.sw.Xcont=1; p.sw.para=1; p.sol.ds=-0.01; p.nc.dsmax=0.5; 
p.nc.tol=5e-3; p=cont(p,2); 
p.nc.tol=1e-8; p=resetc(p);  p=cont(p,21); 
%% other direction
p=loadp('b','pt3','bb'); p.sol.ds=-p.sol.ds; p.nc.dsmax=0.2; p=cont(p,3); 
p=resetc(p);  p=cont(p,20); 
%% **************  cont in c0 at b=-1.66, two directions *************
mclf(2); p=swiparf('bb','pt9','c00b',3); getaux(p)', 
p.sol.ds=-0.1; p.nc.dsmax=0.2; p.sw.bifcheck=0; p=cont(p,30);
p=swiparf('bb','pt9','c00',3); p.sol.ds=0.1; p.nc.dsmax=0.2; p=cont(p,10);
%% ************** cont in c0 at b=-3.42      *************************
mclf(2); p=swiparf('bb','pt20','c01b',3); getaux(p)', p.sw.Xcont=2; pause 
p.sol.ds=-0.1; p.nc.dsmax=0.2; p=cont(p,55); pause 
p=swiparf('bb','pt20','c01',3); p.sol.ds=0.1; p.nc.dsmax=0.2; p=cont(p,10);
%% 1st non-axi 
p=swibra('c01b','bpt1','c01b-1',0.1); pplot(p); pause, 
p.nc.dsmax=0.2; p.nc.tol=1e-3; p.sw.bifcheck=0; p=cont(p,4); 
%% switch on PC, and mesh-ref
p=loadp('c01b-1','pt2','c01b-1q'); p.tau=[p.tau; 0]; 
p.nc.nq=1; p.nc.ilam=[3 5]; p.fuha.qf=@qfrot; p.fuha.qfder=@qrotder; 
p.sw.qjac=1;p.nc.tol=1e-6; p.nc.dsmax=0.2; p.sw.rlong=1; p.sw.nodref=0; 
p.fuha.e2rs=@e2rsA; p.sw.ips=2; p=cont(p,8); 
for i=1:2; p=refineX(p,0.2); p=retrigX(p); pplot(p,10); pause; p=cont(p,2*i); end 
p=cont(p,2); 
%% further refinement and cont (reload for trial and error!) 
p=loadp('c01b-1q','pt16'); 
for i=1:2; p=refineX(p,0.1); p=retrigX(p); pplot(p,10); p=cont(p,4); end 
%% 2nd non-axi, connects to 3rd BP 
p=swibra('c01b','bpt2','c01b-2',0.1); pplot(p); 
p.nc.dsmax=0.2; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,4); 
%% switch on PC, 
p=loadp('c01b-2','pt4','c01b-2q'); p.tau=[p.tau; 0]; 
p.nc.nq=1; p.nc.ilam=[3 5]; p.fuha.qf=@qfrot; p.fuha.qfder=@qrotder; p.nc.eigref=-1500;
p.sw.qjac=1;p.nc.tol=1e-6; p.nc.dsmax=0.2; p.sw.bifcheck=0; p=cont(p,7); 
%% 3rd non-axi, connects to c01b-2 
p=swibra('c01b','bpt3','c01b-3',0.1); pplot(p); 
p.nc.dsmax=0.2; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,9); 
%% ****************   cont in c0 at b=-4 *******************************
mclf(2); p=swiparf('bb','pt24','c02b',3); getaux(p)', p.sw.Xcont=2; pause 
p.sol.ds=-0.1; p.nc.dsmax=0.2; p=cont(p,55);
p=swiparf('bb','pt24','c02',3); p.sol.ds=0.1; p.nc.dsmax=0.2; p=cont(p,10);
%% 1st non-axi 
p=swibra('c02b','bpt1','c02b-1',0.1); pplot(p); pause, 
p.nc.dsmax=0.2; p.nc.tol=1e-3; p.sw.bifcheck=0; p=cont(p,4); 
%% switch on PC, and mesh-ref
p=loadp('c02b-1','pt4','c02b-1q'); p.tau=[p.tau; 0]; 
p.nc.nq=1; p.nc.ilam=[3 5]; p.fuha.qf=@qfrot; p.fuha.qfder=@qrotder; 
p.sw.qjac=1;p.nc.tol=1e-6; p.nc.dsmax=0.2; p.sw.rlong=1; p.sw.nodref=0; 
p.fuha.e2rs=@e2rsA; p.sw.ips=2; p=cont(p,8); 
for i=1:2; p=refineX(p,0.2); p=retrigX(p); p=cont(p,2*i); end 
%% further refinement and cont (reload for trial and error!) 
p=loadp('c02b-1q','pt18'); 
p=refineX(p,0.1); p=retrigX(p); p=cont(p,7); 
p=refineX(p,0.1); p=retrigX(p); p=cont(p,4); 
%% 2nd non-axi 
p=swibra('c02b','bpt2','c02b-2',0.1); pplot(p); 
p.nc.dsmax=0.2; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,4); 
%% switch on PC, 
p=loadp('c02b-2','pt4','c02b-2q'); p.tau=[p.tau; 0]; 
p.nc.nq=1; p.nc.ilam=[3 5]; p.fuha.qf=@qfrot; p.fuha.qfder=@qrotder; p.nc.eigref=-1500;
p.sw.qjac=1;p.nc.tol=1e-6; p.nc.dsmax=0.2; p.sw.bifcheck=2; p=cont(p,8); 
%% mesh ref; reload for trial and error! 
p=loadp('c02b-2q','pt16','rt'); p.fuha.e2rs=@e2rsA; p.sw.ips=2;  p.sw.bifcheck=0; 
for i=1:2; p=refineX(p,0.2); p=retrigX(p); pplot(p,10); pause; p=cont(p,6); pause; end 
p=cont(p,2); 
%% secondary
p=swibra('c02b-2q','bpt1','c02b-2q-1',0.1); pplot(p); 
p.nc.dsmax=0.2; p.nc.tol=1e-3; p.sw.bifcheck=0; p=cont(p,10); 
%% mesh ref; reload for trial and error! 
p=loadp('c02b-2q-1','pt8','rt'); p.fuha.e2rs=@e2rsA; p.sw.ips=2;  p.sw.bifcheck=0; p.nc.tol=1e-6; 
p=refineX(p,0.2); p=retrigX(p); p=cont(p,12); 

==> geomtut/biocaps/cmds1plot.m <==
%% branch plot, b-cont, 
f=4; mclf(f); xlab='b'; c=8; ylab='E'; 
plotbra('b','pt20',f,c,'cl','k','lab',[1 20],'fms',0); 
plotbra('bb','pt25',f,c,'cl',p2pc('gr1'),'lab',[9 20],'fms',0);
xlabel(xlab); ylabel(ylab); grid on
%% soln plots 
global p2pglob; p2pglob.edc='none'; p2pglob.showbd=2; p2pglob.showN=0; 
pplot('b','pt1'); pause; pplot('b','pt20'); pause; pplot('bb','pt9'); pause; pplot('bb','pt20'); 
%% branch plot c0-cont, b=-1.66
f=3; mclf(f); xlab='c_0'; c=8; ylab='E'; %c=9; ylab='del_{mesh}'; 
plotbra('c00b','pt35',f,c,'cl','k','lab',[11 34]); 
plotbra('c00','pt15',f,c,'cl',p2pc('gr1'),'lab',14); 
xlabel(xlab); ylabel(ylab); grid on
%% soln plots
pplot('c00','pt14'); pause; pplot('c00','pt0'); pause; 
pplot('c00b','pt11'); pause; pplot('c00b','pt34');
%% branch plot c0-cont, b=-3.4 
f=4; mclf(f); xlab='c_0'; c=8; ylab='E'; %f=3; c=10; ylab='\int K dS'; %c=11; ylab='\delta_{mesh}'; 
plotbra('c01b','pt55',f,c,'cl','k','lab',55); %[15 30 55]); 
plotbra('c01','pt10',f,c,'cl',p2pc('gr1')); %,'lab',10); 
plotbra('c01b-1q','pt24',f,c,'cl','b','lab',[16 24]); 
plotbra('c01b-2','pt11',f,c,'cl','r','lab',9); 
plotbra('c01b-3','pt9',f,c,'cl','m','lab',16); 
xlabel(xlab); ylabel(ylab); grid on
%% soln plots 
p2pglob.showN=0; p2pglob.edc='none'; p2pglob.vi=[40,10]; 
pplot('c01b','pt55'); zticks('auto'); pause; pplot('c01b-2q','pt9'); pause; 
pplot('c01b-1q','pt16'); 
%%
p2pglob.edc='k'; p2pglob.vi=[40,20]; p2pglob.cm='parula'; 
pplot('c01b-1q','pt16'); pause; pplot('c01b-1q','pt24'); 
%% branch plot c0-cont, b=-4 
f=3; mclf(f); xlab='c_0'; c=8; ylab='E'; %c=9; ylab='del_{mesh}'; 
plotbra('c02b','pt32',f,c,'cl','k','fp',7); 
plotbra('c02b-1q','pt20',f,8,'cl','b','lab',19); 
plotbra('c02b-2q','pt18',f,c,'cl','r','lab',18); 
plotbra('c02b-2q-1','pt10',f,c,'cl','m','lab',10); 
xlabel(xlab); ylabel(ylab); grid on
%% soln plots 
global p2pglob; p2pglob.edc='none'; p2pglob.cut=0; p2pglob.showbd=2; 
p2pglob.showN=0; p2pglob.cb=0; p2pglob.axlab=0; p2pglob.vi=[20,10]; 
pplot('c02b-1q','pt19'); pause; pplot('c02b-2q','pt18');pause; pplot('c02b-2q-1','pt10');
%% results for b=-4; 
f=3; mclf(f); xlab='c_0'; c=8; ylab='E'; %c=9; ylab='del_{mesh}'; 
plotbra('c02b','pt32',f,c,'cl','k','fp',7); 
plotbra('c02b-1q','pt28',f,8,'cl','b'); %,'lab',26); 
plotbra('c02b-2q','pt30',f,c,'cl','r','lab',30); 
%plotbra('rt','pt20',f,c,'cl',p2pc('g1'),'lab',28); 
plotbra('c02b-2q-1','pt20',f,c,'cl',p2pc('g1'),'lab',[10,20]); 
xlabel(xlab); ylabel(ylab); grid on
%%
global p2pglob; p2pglob.edc='none'; p2pglob.cut=0; p2pglob.showbd=2; 
p2pglob.showN=0; p2pglob.cb=0; p2pglob.axlab=0; p2pglob.vi=[5,40]; 
pplot('c02b-1q','pt26'); pause; pplot('c02b-2q','pt30');pause; pplot('c02b-2q-1','pt10');
pause; pplot('c02b-2q-1','pt20');
%%
p2pglob.edc='k';p2pglob.vi=[20,5]; %pplot('1/c0b-1q','pt10'); pause;
pplot('1/c0b-1q','pt15'); pause; 
pplot('1/c0b-2q','pt16'); pause; pplot('1/c0b-2q-1','pt12'); 
%%
p=loadp('1/c0b-2q','pt16'); pplot(p); out=hcapbra(p,p.u); pause
p=loadp('1/c0b','pt60'); pplot(p); out=hcapbra(p,p.u); pause 
p=loadp('1/c0','pt15'); pplot(p); out=hcapbra(p,p.u); 
%%
f=3; mclf(f); xlab='c_0'; c=10; ylab='E'; %c=9; ylab='del_{mesh}'; 
plotbra('1/c1b','pt60',f,c,'cl','k','lab',[20 50]); 
plotbra('1/c1','pt40',f,c,'cl','b','lab',[10 15]); 
plotbra('1/c1b-1','pt20',f,c,'cl','r','lab',[10 15]); 
%%
p=loadp('1/c1b','pt20'); pplot(p); out=hcapbra(p,p.u); pause
p=loadp('1/c0b','pt50'); pplot(p); out=hcapbra(p,p.u); pause 
p=loadp('1/c0','pt15'); pplot(p); out=hcapbra(p,p.u); 



==> geomtut/biocaps/cmds2.m <==
%% experiments with continuation of non-axi branches to other b and lam1
% uncomment as desired
global p2pglob; p2pglob.edc='k'; p2pglob.showbd=2; p2pglob.vi=[70,30]; 
p=swiparf('c01b-1q','pt9','t2/bc1',[4 5]); 
p.nc.tol=1e-6; p.sol.ds=0.025; p=cont(p,20); 
%%
p=swiparf('c01b-1q','pt16','t2/bc2',[4 5]); p.nc.lammin=-4.5; p.nc.bisecmax=4; 
p.nc.tol=1e-6; p.sol.ds=0.025; p=cont(p,20); 
%% cont in lam1
p=swiparf('c01b-1q','pt9','t2/lc1',[2 5]); p.nc.tol=1e-6; p.sol.ds=0.01; p=cont(p,10); 
%%
p=swiparf('c01b-1q','pt16','t2/lc2',[2 5]); p.nc.tol=1e-5; p.sol.ds=0.0025; p=cont(p,15); 
%% branch plot b-cont of non-axi 
f=4; mclf(f); xlab='b'; c=8; ylab='E'; %c=7; ylab='A'; c=10; ylab='K'
plotbra('t1/bc1','pt16',f,c,'cl','k','lab',[0 10 16],'lp',16); %[15 30 55]); 
plotbra('t1/bc2',f,c,'cl','b','lab',[0 8 14]);
xlabel(xlab); ylabel(ylab); grid on
%% soln plots
p2pglob.edc='none'; p2pglob.tsw=0; p2pglob.vi=[60 10]; 
pplot('t1/bc1','pt0'); zticks([0 0.4 0.8]); pause; pplot('t1/bc1','pt10'); zticks([0 0.2]); pause; 
pplot('t1/bc1','pt16'); zticks('auto'); pause; 
%%
pplot('t1/bc2','pt0'); pause; pplot('t1/bc2','pt8'); pause; pplot('t1/bc2','pt14'); 
%% branch plot lam1-cont of non-axi 
f=5; mclf(f); xlab='\lambda_1'; c=8; ylab='E'; %c=7; ylab='A'; c=11; ylab='\delta_{mesh}'; 
plotbra('t1/lc1',f,c,'cl','k','lab',[0 8],'lp',8); 
plotbra('t1/lc2',f,c,'cl','b','lab',[0 11 15]);
xlabel(xlab); ylabel(ylab); grid on
%% soln plots
pplot('t1/lc1','pt8'); pause; 
pplot('t1/lc2','pt11'); zticks([-0.4 0 0.4 0.8]); pause; pplot('t1/lc2','pt15'); zticks('auto');


==> geomtut/biocaps/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M from p.X, or from aux.X 
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');
M=[M 0*M;0*M 0*M]; 

==> geomtut/biocaps/hcapbra.m <==
function out=hcapbra(p,u) % mod of cmcbra to put Helfrich energy E on branch 
par=u(p.nu+1:end); al=par(1); l1=par(2); c0=par(3); b=par(4);  
id=p.idx; X=p.X; V=getV(p,u); A=getA(p,u); 
M=getM(p); M=M(1:p.np,1:p.np); H=p.u(p.np+1:p.nu); kapg=zeros(p.np,1); 
N1=getN(p,X); c=cross(N1(id,:),-X(id,:)/al,2); 
kapg(id)=-sign(N1(id,3)).*vecnorm(c,2,2); % geodesic curvature 
bdE1=2*pi-bdint(p,kapg); % by kap_g
K=discrete_gaussian_curvature(X,p.tri); K(id)=0; bdE2=sum(K); % for comparison 
E=sum(M*(H-c0).^2); 
E1=E+l1*A+b*bdE1;
E2=E+l1*A+b*bdE2; 
mqd=meshqdat(p);
out=[par; V; A; E1; E2; bdE1;mqd]; 
%   1-5   6  7  8   9   10   11

==> geomtut/biocaps/qfrot.m <==
function q=qfrot(p,u) % rot.PC 
uold=p.up(1:p.np); u=u(1:p.np); X0=p.X; N=getN(p,X0);  
grX=grad(X0,p.tri); nt=p.nt; 
grXy=grX(nt+1:2*nt,:); grXx=grX(1:nt,:);
E=c2P(X0,p.tri); grXy=E*grXy; grXx=E*grXx; 
dphi=-X0(:,2).*grXx*X0+X0(:,1).*grXy*X0; 
R=X0(:,1).^2+X0(:,2).^2; R=1; dphi=dot(dphi./R,N,2); q=dphi'*u; 


==> geomtut/biocaps/qrotder.m <==
function qu=qrotder(p,u) % u-derivative of rotational PC 
grX=grad(p.X,p.tri); nt=p.nt; X0=p.X; N=getN(p,X0);  
grXy=grX(nt+1:2*nt,:); grXx=grX(1:nt,:);
E=c2P(X0,p.tri); grXy=E*grXy; grXx=E*grXx; 
dphi=-X0(:,2).*grXx*X0+X0(:,1).*grXy*X0; 
R=X0(:,1).^2+X0(:,2).^2; R=1; dphi=dot(dphi./R,N,2);
qu=[(dphi./R)', 0*dphi']; 

==> geomtut/biocaps/sG.m <==
function r=sG(p,u)  % PDE rhs 
nu=p.nu; np=p.np; id=p.idx; par=u(nu+1:end); al=par(1); l1=par(2); c0=par(3); b=par(4);
u1=u(1:np); u2=u(np+1:2*np); X0=p.X; 
N0=getN(p,X0); X=X0+u1.*N0; M=getM(p,X); M=M(1:np,1:np); LB=cotmatrix(X,p.tri); 
N1=getN(p,X); H1=0.5*dot(LB*X,N1,2); % 
K=discrete_gaussian_curvature(X,p.tri); K=M\K; 
f1=2*u2.*(u2.^2-K)-2*l1*u2+2*c0*K-2*c0^2*u2; 
r1=LB*u2+M*f1; r2=M*u2-H1; 
if p.nc.nq>0; % phase cond, only compute when needed 
 grX=grad(X0,p.tri); nt=p.nt; srot=par(5); 
 grXy=grX(nt+1:2*nt,:); grXx=grX(1:nt,:);
 E=c2P(X0,p.tri); grXy=E*grXy; grXx=E*grXx; 
 dphi=-X0(:,2).*grXx*X0+X0(:,1).*grXy*X0; 
%R=X0(:,1).^2+X0(:,2).^2; 
 R=1; dphi=dot(dphi./R,N0,2); r1=r1+srot*dphi;  
end 
r1(id)=u1(id); % BCs for X 
kapn=-dot(N1(id,:),X(id,:),2)/al^2; % kap_N for circle in x-y-plane 
%size(kapn)
r2(id)=u2(id)-c0+b*kapn; 
r=[r1;r2]; 

==> geomtut/biocaps/subdiv_hemsphere.m <==
function [V,F] = subdiv_hemsphere(iters,varargin)
  % SUBDIVIDED_SPHERE Generate a sphere by iteratively subdividing a
  % icosahedron in-plane and normalizing vertex locations to lie on the sphere.
  %
  % [V,F] = subdivided_sphere(iters,varargin)
  %
  % Inputs:
  %   iters  number of subdivision iterations (0 produces 12-vertex
  %     icosahedron)
  %   Optional:
  %     'Base'  followed by base shape.
  %     'Radius'  followed by scalar radius (multiplied against final V) {1}
  %     'SubdivisionMethod' followed by either:
  %       'loop'
  %       'sqrt3'
  %       {'upsample'}
  % Outputs:
  %   V  #V by 3 list of mesh vertices
  %   F  #F by 3 list of face indices into V
  % 
  % See also: upsample, loop
  % 

  % default values
  radius = 1;
  subdivision_method = 'upsample';
  base = '';
  % Map of parameter names to variable names
  params_to_variables = containers.Map( ...
    {'Base','Radius','SubdivisionMethod'},{'base','radius','subdivision_method'});
  v = 1;
  while v <= numel(varargin)
    param_name = varargin{v};
    if isKey(params_to_variables,param_name)
      assert(v+1<=numel(varargin));
      v = v+1;
      % Trick: use feval on anonymous function to use assignin to this workspace
      feval(@()assignin('caller',params_to_variables(param_name),varargin{v}));
    else
      error('Unsupported parameter: %s',varargin{v});
    end
    v=v+1;
  end

  switch base
  case 'icosahedron'
    %[V,F] = icosahedron();
      V = [eye(3);-[1 0 0; 0 1 0]];
  F = [
     1     2     3
     1     3     5
     2     4     3
     3     4     5];
  case 'octahedron'
    [V,F] = octahedron();
  otherwise
    % Compute the 12 vertices
    phi = (1+sqrt(5))/2;  % Golden ratio
    V = [   0   1  phi 
            0  -1  phi 
            1 0 0 
            -1 0 0
            1  phi  0  
          -1  phi  0  
            1 -phi  0  
          -1 -phi  0  
            phi 0   1  
          -phi 0   1  
          0 1 0
          0 -1 0];
    % Scale to required radius
    V = V/(sqrt(1+phi^2));
    % Define the adjacency matrix
    F = [1  2  9
          1  9  5
          1  5  11
          1  6  10
          1  10 2
          2  7  9
          10 8  2
          2  12  7
          3 5 9
          3 7 9
          4 8 10
          4 6 10
          1  6  11
          2  8 12 ];
  end

  V = normalizerow(V);
  for iter = 1:iters
    switch subdivision_method
    case 'upsample'
      [V,F] = upsample(V,F);
    case 'loop'
      [V,F] = loop(V,F);
    case 'sqrt3'
      [V,F] = sqrt3(V,F);
    end
    V = normalizerow(V);

  end
  V = V*radius;

end



==> geomtut/biocaps/userplot.m <==
function userplot(p,wnr) % called for p.plot.pstyle=-1; 
pplot(p,wnr); % the current 'base mfd' 
end 


==> geomtut/biocyl/aaa.m <==
Helfrich cylinder, 
cmds1.m:   cont in c0
cmds2.m:   cont in al
cmds3.m:   cont in c0 at al=1.4 (b/*) and at al=0.6 (s/*)
cmds4.m:   cont in lam1 (c0=0.7)
cmds4b.m:  cont in lam1 (c0=0)
hcylbra.m: branch output
hcylbra2.m: appending lam1*A to the branch output (afterthought, see 
   cmdsaux.m for how to step through branches and store and plot the
   additional output) 
cylinit.m: init


bdmov*.m:  scripts to do movies of BDs 

==> geomtut/biocyl/bdmov1.m <==
%% script for BD-movie 
global p2pglob; 
f=1; figure(f); clf; sbd=1:3; subplot(1,11,sbd); cla; p2pglob.subp=[1,11,6:11]; 
xlab='\lambda_1'; c=5; ylab='A'; plotbra('l0','pt38',f,c,'cl','b','lsw',0); 
plotbra('l0b','pt10',f,c,'cl',p2pc('b2'),'lsw',0); plotbra('l1qr',f,c,'cl','r','lsw',0); 
plotbra('l2qr',f,c,'cl','m','lsw',0); plotbra('l3qr',f,c,'cl',p2pc('o1'),'lsw',0); 
plotbra('l4qr',f,c,'cl',p2pc('g1'),'lsw',0); 
xlabel(xlab); ylabel(ylab); axis([-1.9 1 12 30]); grid on
dirlist={'l0','l1qr','l2qr','l3qr','l4qr'}; % list of branches
slist=[1 1 1]; elist=[4 0 1]; fp=2; c=[2 5]; 
dir=dirlist{1}; p=loadp(dir,['pt' mat2str(fp)]); % plot one solution (to check sizes) 
bl=length(bradat(p)); xcmp=bl+c(1); ycmp=bl+c(2); 
cp=plot(p.branch(xcmp,end),p.branch(ycmp,end),'mo','Linewidth',4); 
p2pglob.vi=[60,20]; p2pglob.showbd=2; p2pglob.edc='none'; p2pglob.cb=0; p2pglob.tsw=0; 
p2pglob.cut=0; fn=f; 
pplot(p,fn); 
pause; % use this pause to adapt window size(s) 
movstart=1; clear M; % prepare movie 
for j=1:length(dirlist); % loop over branches 
   dir=dirlist{j};  labs=sort(getlabs(dir)); 
   try st=slist(j); catch; st=1; end; try eo=elist(j); catch; eo=0; end 
   labs=labs(st:end-eo); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; % number of steps through the BD 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %plotsol(p,1,1,2,'sub',ssol);   
    pplot(p,fn); 
    br=p.branch; set(cp,'XData',br(xcmp,end),'YData',br(ycmp,end));     
    M(movstart+i)=getframe(1); % put full fig into movie 
    pause(0.1); 
   end 
    M(movstart+np+1)=getframe(1);
   movstart=movstart+1+np % append further frames at end 
   % pause
end
mymov2avi(M,'hcyl1'); % export movie to disk   -aspect 19:10
p2pglob.subp=[]; 

==> geomtut/biocyl/bdmov2.m <==
%% script for BD-movie 
global p2pglob; 
f=1; figure(f); clf; sbd=1:3; subplot(1,11,sbd); cla; p2pglob.subp=[1,11,6:11]; 
xlab='\lambda_1'; c=5; ylab='A'; plotbra('0l0r','pt48',f,c,'cl','b','lsw',0); 
plotbra('0l1qr',f,c,'cl','r','lsw',0); 
plotbra('0l2qr',f,c,'cl','m','lsw',0); plotbra('0l3qr',f,c,'cl',p2pc('o1'),'lsw',0); 
xlabel(xlab); ylabel(ylab); grid on; box on %  axis([-1.9 1 12 30]); 
dirlist={'0l0','0l0r','0l1qr','0l2qr','0l3qr'}; % list of branches
slist=[1 1 1]; elist=[4 0 1]; fp=2; c=[2 5]; 
dir=dirlist{1}; p=loadp(dir,['pt' mat2str(fp)]); % plot one solution (to check sizes) 
bl=length(bradat(p)); xcmp=bl+c(1); ycmp=bl+c(2); 
cp=plot(p.branch(xcmp,end),p.branch(ycmp,end),'mo','Linewidth',4); 
p2pglob.vi=[60,20]; p2pglob.showbd=2; p2pglob.edc='k'; p2pglob.cb=0; p2pglob.tsw=0; 
p2pglob.cut=0; fn=f; 
pplot(p,fn); 
pause; % use this pause to adapt window size(s) 
movstart=1; clear M; % prepare movie 
for j=1:length(dirlist); % loop over branches 
   dir=dirlist{j};  labs=sort(getlabs(dir)); 
   try st=slist(j); catch; st=1; end; try eo=elist(j); catch; eo=0; end 
   labs=labs(st:end-eo); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; % number of steps through the BD 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %plotsol(p,1,1,2,'sub',ssol);   
    pplot(p,fn); 
    br=p.branch; set(cp,'XData',br(xcmp,end),'YData',br(ycmp,end));     
    M(movstart+i)=getframe(1); % put full fig into movie 
    pause(0.1); 
   end 
    M(movstart+np+1)=getframe(1);
   movstart=movstart+1+np % append further frames at end 
   % pause
end
mymov2avi(M,'hcyl2'); % export movie to disk   -aspect 19:10
p2pglob.subp=[]; 

==> geomtut/biocyl/cmds1.m <==
close all; keep pphome; 
global p2pglob; p2pglob.edc='k'; p2pglob.cut=0;  p2pglob.tsw=0;
%% Helfrich cylinder, continuation in c0, (alpha,lam_1)=(1,1/4)
al=1; lx=1; ly=pi; nx=30; ny=round(2*al*nx);  sym=0; p=[]; l1=10; c0=0; srot=0; 
par=[al; l1; c0; srot]; 
p=cylinit(p,lx,nx,ny,par,sym); p=setfn(p,'c0b'); pplot(p,1); p.sw.Xcont=2; p.sw.cdbb=1; 
p.nc.dsmax=0.2; p.nc.eigref=-50; p.nc.mu1=5; p.nc.mu2=0.2; p.nc.bisecmax=8;  
%% decreasing c0, with refinement, e2rs=@e2rsshape1, inradius/max(edge-lengths) 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; p.DIR=[]; p.nc.dsmax=0.4; 
p.sol.ds=-0.1; p.nc.tol=1e-6; tic; p=cont(p,25); toc
sigr=0.2; p=refineX(p,sigr); mq=meshqdat(p); mq', p=retrigX(p); mq=meshqdat(p); 
p=cont(p,10); mq=meshqdat(p); mq', 
%% refine again and cont further 
sigr=0.2; p=refineX(p,sigr); mq=meshqdat(p); mq', p=retrigX(p); mq=meshqdat(p); mq'
p=cont(p,5); mq=meshqdat(p); mq', 
%% other direction, 
p=loadp('c0b','pt0','c0'); p.sol.ds=-p.sol.ds; p.nc.dsmax=0.1; p=cont(p,25); 
%% refine, retrig, cont on c0 
p=loadp('c0','pt25','c0r'); plotsol(p); sigr=0.2; mq=meshqdat(p); mq' 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; p.DIR=[]; 
p=refineX(p,sigr); mq=meshqdat(p); mq', p=retrigX(p); mq=meshqdat(p); mq' 
p.nc.dsmax=0.1; p=cont(p,8); 
%% twice more 
sigr=0.15; p.nc.dsmax=0.05; p.sw.bifcheck=0; 
p=refineX(p,sigr); mq=meshqdat(p); mq', p=retrigX(p); mq=meshqdat(p); mq', 
p=cont(p,12); p=refineX(p,sigr); mq=meshqdat(p); mq',  p=retrigX(p); mq=meshqdat(p); mq', 
p=cont(p,5); 
%% 1st non-axisym branch 
p=swibra('c0','bpt1','c1',0.1); pause; p.nc.dsmax=0.1; p.nc.tol=1e-6; pause 
p.sw.para=2; p.sw.bifcheck=0; p=cont(p,4); 
%% refine, retrig, cont on c1
p=loadp('c1','pt1','c1r'); plotsol(p); sigr=0.1; mq=meshqdat(p); mq' 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; p.DIR=[]; 
p=refineX(p,sigr); mq=meshqdat(p); mq', p=retrigX(p); mq=meshqdat(p); mq', pplot(p); 
p.nc.dsmax=0.1; p=cont(p,5); 
%% branch plot, A 
f=3; mclf(f); xlab='c_0'; c=5; ylab='A'; %c=7; ylab='E'; 
plotbra('c0br','pt45',f,c,'cl',p2pc('b2'),'lab',[20 30 45],'fp',1);  
xlabel(xlab); ylabel(ylab); 
%% branch plot, mesh-qual 
f=4; mclf(f); xlab='c_0'; c=8; ylab='\delta'; 
plotbra('c0br','pt45',f,c,'cl',p2pc('b2'),'lab',[25 35 45],'fp',1);  
xlabel(xlab); ylabel(ylab); 
%% branch plot, mesh-qual, c0>0 
f=3; mclf(f); xlab='c_0'; c=8; ylab='\delta'; 
plotbra('c0r','pt47',f,c,'cl','b','lab',[33 46],'fp',0); 
plotbra('c1r','pt7',f,c,'cl','r','lab',[5]);
xlabel(xlab); ylabel(ylab); 
%% branch plot, c0>0, A or E 
f=4; mclf(f); xlab='c_0'; c=5; ylab='A';  c=7; ylab='E'; 
plotbra('c0r','pt47',f,c,'cl','b','lab',[10 25 33 46],'fp',0); 
plotbra('c1r','pt7',f,c,'cl','r','lab',[5]);
xlabel(xlab); ylabel(ylab); 
%% soln plots
p2pglob.vi=[10,20]; p2pglob.edc='k'; p2pglob.cm='spring'; p2pglob.showbd=2; p2pglob.cb=0; 
plotsol('c0','pt10'); pause; plotsol('c0','pt25'); pause;
plotsol('c0r','pt26');pause;plotsol('c0r','pt35');pause; plotsol('c0r','pt47'); pause 
plotsol('c1r','pt5');pause; 
%%
p2pglob.edc='k';  
plotsol('c1r','pt5'); pause  
plotsol('c0','pt25'); pause; plotsol('c0r','pt35');pause; plotsol('c0r','pt41'); pause 
%%
plotsol('c0b','pt20');  pause; plotsol('c0br','pt30'); pause; 
plotsol('c0br','pt35'); pause; plotsol('c0br','pt36'); pause; 
plotsol('c0br','pt45'); 

==> geomtut/biocyl/cmds2.m <==
close all; keep pphome; 
global p2pglob; p2pglob.edc='k'; p2pglob.cut=0;  p2pglob.tsw=0;
%% Helfrich cylinder, continuation in al 
al=1; lx=1; ly=pi; nx=35; ny=round(2*al*nx);  sym=0; p=[]; l1=10; c0=0; srot=0; 
par=[al; l1; c0; srot]; 
p=cylinit(p,lx,nx,ny,par,sym); p=setfn(p,'ab'); pplot(p,1); p.sw.Xcont=2; p.sw.cdbb=1; 
p.nc.dsmax=0.2; p.nc.eigref=-50; p.nc.mu1=5; p.nc.mu2=0.2; p.nc.bisecmax=8;  
%% decreasing al, 
p.nc.ilam=1; p.sol.ds=-0.1; p=cont(p,10); 
%% refine, retrig, cont on c0 
p=loadp('ab','pt6','abr'); plotsol(p); sigr=0.1; mq=meshqdat(p); mq' 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=0; p.sw.rlong=1; p.DIR=[]; int=3;
for i=1:int;
p=refineX(p,sigr); mq=meshqdat(p); mq', p=retrigX(p); mq=meshqdat(p); mq' 
p.nc.dsmax=0.1; p=cont(p,5); 
end 
%% other direction, 
p=loadp('ab','pt0','a'); p.sol.ds=-p.sol.ds; p.nc.dsmax=2; p=cont(p,10); 
%% branch plot, A and E 
f=3; mclf(f); xlab='\alpha'; c=5; ylab='A'; c=7; ylab='E';  %c=9; ylab='\delta'; 
plotbra('a',f,c,'cl','b','lab',10,'fp',0,'lp',51);  
plotbra('abr',f,c,'cl',p2pc('b2'),'lab',[8 40],'fp',0,'lp',40);  
xlabel(xlab); ylabel(ylab); grid on
%%
p2pglob.cut=4; p2pglob.cm='parula'; p2pglob.vi=[10,20]; p2pglob.edc='k';
pplot('abr','pt8'); pause; pplot('abr','pt40'); pause; 
p2pglob.cut=0;p2pglob.edc='none'; pplot('a','pt10'); 




==> geomtut/biocyl/cmds3.m <==
close all; keep pphome; 
global p2pglob; p2pglob.edc='k'; p2pglob.cut=0;  p2pglob.tsw=0;
%% Helfrich cylinder, continuation in c0 at larger/smaller alpha 
al=1.4; lx=1; ly=pi; nx=30; ny=round(2*al*nx);  sym=0; p=[]; l1=10; c0=0; srot=0; 
par=[al; l1; c0; srot]; p=cylinit(p,lx,nx,ny,par,sym); p=setfn(p,'b/c0b'); p.sw.cdbb=1; 
p.nc.dsmax=0.2; p.nc.eigref=-50; p.nc.mu1=5; p.nc.mu2=0.2; p.nc.bisecmax=8;  
%% decreasing c0, with refinement, e2rs=@e2rsshape1, inradius/max(edge-lengths) 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; p.DIR=[]; p.nc.dsmax=0.4; 
p.sol.ds=-0.1; p.nc.tol=1e-6; tic; p=cont(p,1); toc, p.up=p.u; 
sigr=0.2; p=refineX(p,sigr); p=retrigX(p); mq=meshqdat(p); p=cont(p,10); mq=meshqdat(p); mq', 
%% refine again and cont further 
sigr=0.2; p=refineX(p,sigr); p=retrigX(p); mq=meshqdat(p); mq', 
p=cont(p,5); mq=meshqdat(p); mq', 
%% other direction, 
p=loadp('b/c0b','pt0','b/c0'); p.sol.ds=-p.sol.ds; p.nc.dsmax=0.1; p=cont(p,35); 
%% refine, retrig, cont on c0 
p=loadp('b/c0','pt35','b/c0r'); plotsol(p); sigr=0.1; mq=meshqdat(p); mq' 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; p.DIR=[]; int=3;
for i=1:int;
  p=refineX(p,sigr); p=retrigX(p); mq=meshqdat(p); mq', p.nc.dsmax=0.1; p=cont(p,5); 
end 
%% careful near fold 
p=loadp('b/c0r','pt45','b/c0r'); plotsol(p); sigr=0.1; mq=meshqdat(p); mq' 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; int=7; p.sol.ds=0.01; 
p.nc.dsmax=0.05; p.sw.bifcheck=0; 
%%
for i=1:int; p=refineX(p,sigr); p=retrigX(p); p=cont(p,5); end 
%% 1st non-axisym branch 
p=swibra('b/c0r','bpt1','b/c1',-0.1); p.nc.dsmax=0.1; p.nc.tol=1e-4; pause 
p.sw.para=2; p.sw.bifcheck=0; p=cont(p,4); 
%% switch on rotational PC, 
p=loadp('b/c1','pt2','b/c1q'); p.nc.nq=1; p.nc.ilam=[3 4]; p.nc.tol=2e-4; p=cont(p,6); 
%% refine 
p=loadp('b/c1q','pt4','b/c1qr'); pplot(p); pause; sigr=0.1; mq=meshqdat(p); mq' 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; int=10; p.nc.dsmax=0.05; 
p.sw.bifcheck=0; p.nc.tol=1e-4; 
for i=1:int; p=refineX(p,sigr); p=retrigX(p); mq=meshqdat(p); mq', p=cont(p,4); end 
%% branch plots  
f=3; mclf(f); xlab='c_0'; c=5; ylab='A'; c=7; ylab='E';% c=9; ylab='\delta'; 
plotbra('b/c0b',f,c,'cl',p2pc('b2'),'lp',8);  
plotbra('b/c0r',f,c,'cl','b','lab',[20 51],'lp',52);  
plotbra('b/c1qr',f,c,'cl',p2pc('r2'),'lab',15); 
xlabel(xlab); ylabel(ylab); 
%% soln plots 
p2pglob.vi=[10,20]; p2pglob.edc='none'; p2pglob.cm='parula'; p2pglob.showbd=2; p2pglob.cut=0; 
pplot('b/c0','pt20'); pause; pplot('b/c0r','pt51'); pause;  pplot('b/c1qr','pt15'); pause 
%% alpha=0.6, 'small' 
al=0.6; lx=1; ly=pi; nx=30; ny=round(2*al*nx);  sym=0; p=[]; l1=10; c0=0; srot=0; 
par=[al; l1; c0; srot]; p=cylinit(p,lx,nx,ny,par,sym); p=setfn(p,'s/c0'); p.sw.cdbb=1; 
p.nc.dsmax=0.2; p.nc.eigref=-50; p.nc.mu1=5; p.nc.mu2=0.2; p.nc.bisecmax=8; 
p.fuha.e2rs=@e2rsshape1; p.sw.nobdref=1; p.sw.rlong=1; p.nc.dsmax=0.4; 
p.sol.ds=0.1; p.nc.tol=1e-6; p=cont(p,10); 
%% continue with refinement 
p=loadp('s/c0','pt10','s/c0r'); plotsol(p); sigr=0.1; int=10; p.sol.ds=0.01; p.nc.dsmax=0.1; 
for i=1:int; p=refineX(p,sigr); p=retrigX(p); mq=meshqdat(p); mq', p=cont(p,5); end 
%% 1st non-axisym branch, hard due to mesh contraction 
p=swibra('s/c0r','bpt1','s/c1',-0.1); p.nc.dsmax=0.1; p.nc.tol=1e-4; pause 
p.sw.para=2; p.sw.bifcheck=0; p=cont(p,5); 
%% branch plot, negative c0 
f=3; mclf(f); xlab='c_0'; c=5; ylab='A'; c=7; ylab='E'; %c=9; ylab='\delta'; 
plotbra('s/c0b',f,c,'cl',p2pc('b2'),'lab',[10 30]);  
xlabel(xlab); ylabel(ylab); 
%% branch plots, positive c0 
f=3; mclf(f); xlab='c_0'; c=5; ylab='A'; c=7; ylab='E'; %c=9; ylab='\delta'; 
plotbra('s/c0r',f,c,'cl','b','lab',[15 20 30],'lp',32);  
plotbra('s/c1',f,c,'cl',p2pc('r2'),'lab',5); 
xlabel(xlab); ylabel(ylab); 
%%
p2pglob.vi=[10,20]; p2pglob.edc='none'; p2pglob.cm='parula'; p2pglob.showbd=2;p2pglob.cut=0; 
pplot('s/c0b','pt10'); pause; pplot('s/c0b','pt30'); pause;  pplot('s/c1','pt5'); pause 
pplot('s/c0r','pt15'); pause; pplot('s/c0r','pt20'); pause;  pplot('s/c0r','pt30'); 

==> geomtut/biocyl/cmds4.m <==
%% cont in lam1, at c0=0.7; 4 non-axi branches bifurcating at lam1<0, but 
% continuing to lam1>0 
close all; keep pphome; 
global p2pglob; p2pglob.edc='k'; p2pglob.cut=0; p2pglob.cb=1;
%% start with Helfrich cylinder but different mesh compared to cmds1, cont in c0
al=1; lx=1; ly=pi; nx=35; ny=round(2*al*nx);  sym=0; p=[]; l1=0.25; c0=0; srot=0; 
par=[al; l1; c0; srot]; p=cylinit(p,lx,nx,ny,par,sym); p=setfn(p,'l00'); pplot(p,1); 
p.nc.dsmax=0.2; p.nc.eigref=-50; p.nc.mu1=5; p.nc.mu2=0.2; p.nc.bisecmax=12; p.np
pause; p=cont(p,10); 
%% cont in lam1=tension, c0=0.7 
mclf(2); p=swiparf('l00','pt5','l0',2); p.nc.dsmax=0.2; p.usrlam=[]; 
p.sw.cdbb=1; p.sol.ds=-0.1; p.nc.tol=1e-6; tic; p=cont(p,20); toc
%% other direction 
p=loadp('l0','pt0','l0b'); p.sol.ds=-p.sol.ds; p=cont(p,10); 
%% 1st non-axisym branch 
p=swibra('l0','bpt1','l1',0.1); pause; p.nc.dsmax=0.2; p.nc.tol=1e-4; 
p.sw.bifcheck=0; p=cont(p,5); 
%% 1st non-axisym branch via qswibra 
aux=[]; aux.m=2; aux.besw=0; p0=qswibra('l0','bpt1',aux); pause;  
p=gentau(p0,[0 1],'l1',2); p.sol.ds=0.1; 
p.nc.dsmax=0.2; p.nc.tol=1e-3; 
p.sw.bifcheck=0; p=cont(p,5); 
%% switch on rotational PC, 
p=loadp('l1','pt4','l1q'); p.nc.nq=1; p.nc.ilam=[2 4]; 
p.fuha.qf=@qfrot; p.fuha.qfder=@qrotder; p.sw.qjac=1; % now in cylinit
p.nc.tol=1e-5; p=cont(p,5); getaux(p)' 
%% alternate ref. and cont
p=loadp('l1q','pt8','l1qr'); plotsol(p); sig=0.05; p.sol.ds=0.05; p.nc.dsmax=0.1; 
p.sw.spcalc=0; p.sw.bifcheck=0; 
for i=1:5; p=refineX(p,sig); p=cont(p,4); end; getaux(p)' 
%% 2nd non-axisym branch 
p=swibra('l0','bpt3','l2',0.1); pause; p.nc.dsmax=0.2; p.nc.tol=1e-4; 
p.sw.bifcheck=0; p=cont(p,5); 
%% switch on rotational PC, 
p=loadp('l2','pt3','l2q'); p.nc.nq=1; p.nc.ilam=[2 4]; p.nc.tol=1e-6; p=cont(p,6); getaux(p)' 
%% alternate ref. and cont
p=loadp('l2q','pt8','l2qr'); plotsol(p); sig=0.05;  p.sol.ds=0.05; p.nc.dsmax=0.05; 
for i=1:5; p=refineX(p,sig); p=cont(p,6); end; getaux(p)' 
%% 3rd non-axisym branch 
p=swibra('l0','bpt5','l3',0.1); pause; p.nc.dsmax=0.2; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,5); 
%% switch on rotational PC, 
p=loadp('l3','pt4','l3q'); p.nc.nq=1; p.nc.ilam=[2 4]; p=cont(p,4); getaux(p)' 
%% alternate ref. and cont
p=loadp('l3q','pt8','l3qr'); plotsol(p); sig=0.075; p.sol.ds=0.05; p.nc.dsmax=0.05; 
for i=1:5; p=refineX(p,sig); p=cont(p,5); end; getaux(p)'
%% 4th non-axisym branch 
p=swibra('l0','bpt6','l4',0.1); pause; p.nc.dsmax=0.2; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,5); 
%% switch on rotational PC, 
p=loadp('l4','pt4','l4q'); p.nc.nq=1; p.nc.ilam=[2 4]; p=cont(p,3); getaux(p)' 
%% alternate ref. and cont
p=loadp('l4q','pt7','l4qr'); plotsol(p); sig=0.075; p.sol.ds=0.05; p.nc.dsmax=0.05; 
for i=1:5; p=refineX(p,sig); p=cont(p,7); end 
%% branch plot, 
f=3; mclf(f); xlab='\lambda_1'; c=5; ylab='A'; ax=[-1.9 1 12 30]; 
%c=7; ylab='E'; ax=[-1.9 1 -25 25]; 
%c=8; ylab='\delta_{mesh}'; ax=[-1.9 1 -25 25]; 
plotbra('l0','pt38',f,c,'cl','b','lab',36); 
plotbra('l0b','pt10',f,c,'cl',p2pc('b2'),'lab',5); 
plotbra('l1qr','pt26',f,c,'cl','r','lab',[8 26]); 
plotbra('l2qr',f,c,'cl','m','lab',36); plotbra('l3qr',f,c,'cl',p2pc('o1'),'lab',30); 
plotbra('l4qr',f,c,'cl',p2pc('g1'),'lab',34); 
xlabel(xlab); ylabel(ylab); axis(ax); grid on
%% soln plots
p2pglob.vi=[60,20]; p2pglob.edc='none'; p2pglob.cm='parula'; p2pglob.tsw=0; p2pglob.showbd=2; 
pplot('l0b','pt5');  pause; p2pglob.edc='k'; pplot('l0','pt36');  pause; 
pplot('l1q','pt8'); pause; pplot('l1qr','pt26'); pause; p2pglob.edc='none';
pplot('l2qr','pt36'); pause; pplot('l3qr','pt30'); pause; pplot('l4qr','pt34');
%%
pplot('l1qr','pt28'); pause; pplot('l1qrc','pt27');
%%
plotspec('l4qr','pt20',6); 
%% degcoarsening-cont-loop, doesn't quite work 
p=loadp('l1qr','pt20','l1qrc'); plotsol(p); sigc=0.15; sigr=0.05; p.nc.dsmax=0.1; p.nc.ds=0.1; 
for i=1:4; p=degcoarsenX(p,sigc,4,1); p=cont(p,4); p=refineX(p,sigr); p=cont(p,2); end 
%% branch plot
f=3; c=10; mclf(f); 
plotbra('l1qr','pt28',f,c,'cl','r','lab',[10],'fp',20); 
plotbra('l1qrc','pt25',f,c,'cl',p2pc('r2'),'lab',[32,36],'fp',20); 
ylabel('max(h/r)'); 

==> geomtut/biocyl/cmds4b.m <==
%% cont in lam1, at c0=0; 3 non-axi branches bifurcating at lam1<0, asymptoting lam1=0
close all; keep pphome; 
global p2pglob; p2pglob.edc='k'; p2pglob.cut=0; p2pglob.cb=1;
%% cont in lam1=tension, c0=0
mclf(2); p=swiparf('l00','pt0','0l0',2); p.nc.dsmax=0.2;  
p.sw.cdbb=1; p.sol.ds=-0.1; p.nc.foldtol=0.02; p.nc.tol=1e-6; p.np; p=cont(p,20); 
%% alternate ref. and cont
p=loadp('0l0','pt32','0l0r'); plotsol(p); sig=0.1; p.sol.ds=-0.05; p.nc.dsmax=0.05; p.sw.rlong=1; 
for i=1:3; p=refineX(p,sig); p=cont(p,10); end 
%% alternate ref. and cont, with retrigX
p=loadp('0l0r','pt45'); plotsol(p); sig=0.1; p.sol.ds=-0.05; p.nc.dsmax=0.05; p.sw.rlong=1; 
p.sw.bifcheck=0; 
for i=1:2; p=refineX(p,sig); p=retrigX(p); p=cont(p,10); end 
%% refufumaxA, doesn' really work 
p=loadp('0l0','pt32','0l0rA'); plotsol(p); p.nc.sig=0.3; p.sol.ds=-0.05; p.nc.dsmax=0.1; p.sw.rlong=1; 
p.maxA=0.02; p.fuha.ufu=@refufumaxA; p=cont(p,10); 
%% 1st non-axisym branch
p=swibra('0l0','bpt1','0l1',-0.1); p.nc.tol=1e-4; p=cont(p,5); 
%% switch on rotational PC, 
p=loadp('0l1','pt3','0l1q'); p.nc.nq=1; p.nc.ilam=[2 4]; p.sol.ds=0.1; p.nc.tol=1e-6; p=cont(p,10); 
%% alternate ref. and cont
p=loadp('0l1q','pt8','0l1qr'); plotsol(p); sig=0.075; p.sol.ds=0.05; p.nc.dsmax=0.05; 
for i=1:5; p=refineX(p,sig); p=cont(p,5); end 
%% 2nd non-axisym branch 
p=swibra('0l0','bpt2','0l2',0.1); pause; p.nc.dsmax=0.2; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,3); 
%% switch on rotational PC, 
p=loadp('0l2','pt2','0l2q'); p.nc.nq=1; p.nc.ilam=[2 4]; p.sol.ds=0.1; p.nc.tol=1e-6; p=cont(p,5); 
%% alternate ref. and cont
p=loadp('0l2q','pt6','0l2qr'); plotsol(p); sig=0.075; p.sol.ds=0.05; p.nc.dsmax=0.05; 
for i=1:6; p=refineX(p,sig); p=cont(p,5); end 
%% 3rd non-axisym branch 
p=swibra('0l0','bpt3','0l3',0.1); pause; p.nc.dsmax=0.2; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,3); 
%% switch on rotational PC, 
p=loadp('0l3','pt3','0l3q'); p.nc.nq=1; p.nc.ilam=[2 4]; p.sol.ds=0.1; p.nc.tol=1e-6; p=cont(p,3); 
%% alternate ref. and cont
p=loadp('0l3q','pt6','0l3qr'); plotsol(p); sig=0.075; p.sol.ds=0.05; p.nc.dsmax=0.05; 
for i=1:6; p=refineX(p,sig); p=cont(p,5); end 
%% branch plot, 
f=4; mclf(f); xlab='\lambda_1'; c=5; ylab='A'; 
%c=7; ylab='E'; %ax=[-1.9 1 -25 25]; 
%c=8; ylab='\delta_{mesh}'; ax=[-1.9 1 -25 25]; 
plotbra('0l0r','pt63',f,c,'cl','b','lab',58,'fms',0); 
plotbra('0l1qr',f,c,'cl','r','lab',10,'lab',[25,40]); 
plotbra('0l2qr',f,c,'cl','m','lab',[]); plotbra('0l3qr',f,c,'cl',p2pc('o1'),'lab',[]); 
grid on; xlabel(xlab); ylabel(ylab); 
%% soln plots
p2pglob.vi=[60,20]; p2pglob.edc='k'; p2pglob.cm='parula'; p2pglob.tsw=0; p2pglob.showbd=2; 
pplot('0l0r','pt70');  pause; pplot('0l1qr','pt40');  pause; 
pplot('0l2qr','pt60'); pause; pplot('0l3qr','pt30'); pause; 
p2pglob.edc='none'; pplot('0l1qr','pt25'); 
%% large lam1
p=loadp('0l0','pt0','0l0b'); p.sol.ds=0.2; p.nc.dsmax=2; p.nc.dlammax=2; 
p.sw.bifcheck=0; p=cont(p,20); 
p.sw.rlong=1; p.fuha.e2rs=@e2rsshape1; p=refineX(p,0.1); p=retrigX(p);mq=meshqdat(p); mq', p=cont(p,10); 
p=refineX(p,0.2); p=retrigX(p);mq=meshqdat(p); mq', p=cont(p,20); 
%% branch plot, large lam1, A or E 
f=3; mclf(f); xlab='\lambda_1'; c=5; ylab='A'; % c=7; ylab='E'; 
plotbra('0l0b','pt40',f,c,'cl','b','lab',[7 20 40]); xlabel(xlab); ylabel(ylab); 
%% branch plot, mesh-qual 
f=4; mclf(f); xlab='\lambda_1'; c=8; ylab='\delta_m'; plotbra('0l0b','pt40',f,c,'cl','b','lab',[7 20 40],'fp',1);  xlabel(xlab); ylabel(ylab); 
%%
p2pglob.vi=[10,20]; p2pglob.edc='none'; p2pglob.cm='parula'; p2pglob.tsw=0; p2pglob.showbd=2; 
pplot('0l0b','pt7'); pause; pplot('0l0b','pt20'); pause; pplot('0l0b','pt40');



==> geomtut/biocyl/cmdsaux.m <==
%% get branch data a posteriori; here lam1*A: 
dirlist={'l0','l1','l1qr','l2','l2qr','l3qr','l4qr'}; %,'l3qr','l4qr'}; 
nbr=length(dirlist);  bdat=[]; 
for j=1:nbr % loop over branches    
   dir=dirlist{j};  labs=sort(getlabs(dir)); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; blengths(j)=np; 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %pplot(p,fn); 
    dd=hcylbra2(p,p.u); bdat(j,i+1,:)=dd; 
   end
end
%%
mclf(10); cl={'blue','red','red','m','m','[1 0.6 0]','[0 0.4 0]'}; ax=[-0.8,0.4,-11,10]; 
c1=2; xlab='\lambda_1'; c2=5; ylab='A';  c2=8; ylab='\lambda_1 A'; 
for j=1:nbr; 
  plot(bdat(j,1:blengths(j),c1), bdat(j,1:blengths(j),c2),'color',cl{j},'linewidth',2); 
  hold on; end
xticks([-0.4 0 0.4]); xlabel(xlab); ylabel(ylab); grid on; axis(ax); set(gca,'fontsize',16); 
%% get branch data a posteriori; here lam1*A: 
dirlist={'0l0r','0l1q','0l1qr','0l2qr','0l3qr'}; %,'l3qr','l4qr'}; 
nbr=length(dirlist);  bdat=[]; fn=1; 
for j=1:nbr % loop over branches    
   dir=dirlist{j};  labs=sort(getlabs(dir)); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; blengths(j)=np; 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]); % pplot(p,fn); 
    dd=hcylbra2(p,p.u); bdat(j,i+1,:)=dd; 
   end
end
%%
mclf(10); cl={'blue','red','red','m','[1 0.6 0]'}; ax=[-0.3,0,-12,0]; 
c1=2; xlab='\lambda_1'; c2=5; ylab='A';  c2=8; ylab='\lambda_1 A'; 
for j=1:nbr; 
  plot(bdat(j,1:blengths(j),c1), bdat(j,1:blengths(j),c2), 'color',cl{j},'linewidth',2); 
  hold on; end
xlabel(xlab); ylabel(ylab); grid on; axis(ax); set(gca,'fontsize',16); 



==> geomtut/biocyl/cylinit.m <==
function p=cylinit(p,lx,nx,ny,par,sym) % init 
p=stanparam(p); sw.sym=sym; p=stanparamX(p); p.sw.Xcont=2; 
pde=stanpdeo2D(lx,pi,nx,ny,sw); p.sw.jac=0;  % numJac
p.np=pde.grid.nPoints; p.nt=pde.grid.nElements; 
p.fuha.qf=@qfrot; p.fuha.qfder=@qrotder; p.sw.qjac=1;  % for (later) PC 
p.sol.xi=1/p.np; p.nc.neq=2;  p.file.smod=1; p.sw.verb=2; 
p.nc.neig=12; p.nc.eigref=-20; p.sw.bifcheck=2; p.sw.foldcheck=1; 
po=pde.grid.p; x=po(1,:)'; phi=po(2,:)'; %set initial solution
al=par(1); l1=1/(4*al^2); par(2)=l1; uu=0*x+al;
X2=uu.*cos(phi); X3=uu.*sin(phi); p.X=[x, X2, X3]; p.tri=pde.grid.t(1:3,:)'; 
[p.X,p.tri]=clean_mesh(p.X,p.tri,'SelfIntersections','ignore'); 
[p.np,~]=size(p.X); p.nu=2*p.np; [p.nt,~]=size(p.tri); u=zeros(p.np,1);
[q,~,~]=boundary_faces(p.tri); p.idx=unique([q(:,1);q(:,2)]); 
u2=u+0.5/al; % initial H  (guess only) 
p=oosetfemops(p); p.u=[u;u2;par]; 
p.plot.auxdict={'al','l1','c0','s'}; p.plot.bpcmp=5; 
p.fuha.outfu=@hcylbra; p.fuha.e2rs=@e2rsA; p.sw.rlong=1;  
p.nc.mu1=5; p.nc.mu2=0.1; p.nc.bisecmax=5; p.sw.para=1; p.DIR=[]; 
p.nc.foldtol=0.01; p.sw.foldcheck=0; p.nc.ilam=3; p.sol.ds=0.1;

==> geomtut/biocyl/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M from p.X, or from aux.X 
%M=speye(p.np); return
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');
M=[M 0*M;0*M 0*M]; 

==> geomtut/biocyl/getV.m <==
function V=getV(p,u)
% getV: (algebraic) volume of X=p.X+uN
np=p.nu/p.nc.neq; 
up=u(1:np); u=p.mat.fill*up; N0=getN(p,p.X); 
X=p.X+u.*N0; M=getM(p,X); N=getN(p,X); M=M(1:np,1:np); 
V=2*abs(sum(M*(dot(X,N,2)))/3); 


==> geomtut/biocyl/hcylbra.m <==
function out=hcylbra(p,u)
par=u(p.nu+1:end); l1=par(2); c0=par(3); np=p.np; 
Ai=getA(p,u); V=getV(p,u); M=getM(p); 
M=M(1:np,1:np); H=p.u(np+1:2*np); M(p.idx,p.idx)=0; % ignore bdries for E 
E=sum(M*(H-c0).^2)+l1*Ai; % energy 
mqd=meshqdat(p); % max(A),min(A), max(h/r), max(h/R), max(h), min(h) 
out=[u(p.nu+1:end); Ai; V; E; l1*Ai; mqd]; 

==> geomtut/biocyl/hcylbra2.m <==
function out=hcylbra2(p,u)
par=u(p.nu+1:end); l1=par(2); c0=par(3); np=p.np; 
Ai=getA(p,u); V=getV(p,u); M=getM(p); 
M=M(1:np,1:np); H=p.u(np+1:2*np); M(p.idx,p.idx)=0; % ignore bdries for E 
E=sum(M*(H-c0).^2)+l1*Ai; % energy 
mqd=meshqdat(p); % max(A),min(A), max(h/r), max(h/R), max(h), min(h) 
out=[u(p.nu+1:end); Ai; V; E; l1*Ai; mqd]; 

==> geomtut/biocyl/qfrot.m <==
function q=qfrot(p,u) % rot.PC 
uold=p.up(1:p.np); u=u(1:p.np); X0=p.X; N=getN(p,X0);  
grX=grad(X0,p.tri); nt=p.nt; 
grXy=grX(nt+1:2*nt,:); grXz=grX(2*nt+1:3*nt,:);
E=c2P(X0,p.tri); grXy=E*grXy; grXz=E*grXz; 
dphi=-X0(:,3).*grXy*X0+X0(:,2).*grXz*X0; 
R=X0(:,2).^2+X0(:,3).^2; dphi=dot(dphi./R,N,2); q=dphi'*(u-uold); 


==> geomtut/biocyl/qrotder.m <==
function qu=qrotder(p,u) % u-derivative of rotational PC 
grX=grad(p.X,p.tri); nt=p.nt; X0=p.X; N=getN(p,X0);  
grXy=grX(nt+1:2*nt,:); grXz=grX(2*nt+1:3*nt,:);
E=c2P(p.X,p.tri); grXy=E*grXy; grXz=E*grXz; 
dphi=-X0(:,3).*grXy*X0+X0(:,2).*grXz*X0; dphi=dot(dphi,N,2);
R=X0(:,2).^2+X0(:,3).^2;
qu=[(dphi./R)', 0*dphi']; 

==> geomtut/biocyl/sG.m <==
function r=sG(p,u)  % PDE rhs 
nu=p.nu; np=p.np; id=p.idx; nt=p.nt; 
par=u(nu+1:end); al=par(1); l1=par(2); c0=par(3); srot=par(4); 
u1=u(1:np); u2=u(np+1:2*np); X0=p.X; 
N0=getN(p,X0); X=X0+u1.*N0; M=getM(p,X); M=M(1:np,1:np); 
LB=cotmatrix(X,p.tri); 
N1=getN(p,X); H1=0.5*dot(LB*X,N1,2); % mean curv, cot-Lapl. better than discrete_curv
K=discrete_gaussian_curvature(X,p.tri); K=M\K; 
f1=2*u2.*(u2.^2-K)-2*l1*u2+2*c0*K-2*c0^2*u2; 
r1=LB*u2+M*f1; 
r2=M*u2-H1; 
r=sqrt(X(id,2).^2+X(id,3).^2); r1(id)=-(r-al); % BCs for X 
grX=grad(X,p.tri); E=c2P(X,p.tri); 
grXx=grX(1:p.nt,:); grXx=E*grXx; w=grXx*u1; %w=grXx*X(:,2); 
r2(id)=w(id); % BCs for \pa_x u 
%w2=grXx*(u2+c0); r1(id)=w2(id); % alternate BCs 
%r1(id)=u1(id); 
if p.nc.nq>0; % phase cond, only compute when needed 
 grX=grad(X0,p.tri); E=c2P(X0,p.tri);  grXy=grX(nt+1:2*nt,:); grXz=grX(2*nt+1:3*nt,:);
 grXy=E*grXy; grXz=E*grXz; dphi=-X0(:,3).*grXy*X0+X0(:,2).*grXz*X0; 
 R=X0(:,2).^2+X0(:,3).^2; dphi=dot(dphi./R,N0,2);    r1=r1+srot*dphi;  
end 
r=[r1;r2]; 

==> geomtut/biocyl/userplot.m <==
function userplot(p,wnr) % called for p.plot.pstyle=-1; 
pplot(p,wnr); % the current 'base mfd' 
end 


==> geomtut/enneper/aaa.m <==
% Enneper [geomtut, §3.2.3] 
%
% cmds1.m:      cont in al (size of preimage) 
% cmds2.m:      MCF 
% cmdsaux.m:    plot bdry 
%
% thinterpol.m: needed in ref/coarsenX 

==> geomtut/enneper/bcX.m <==
function Xbc=bcX(p,u) % set BCs here, use u=0 on bdry in sG
par=u(p.nu+1:end); al=par(4); th=p.th; 
Xbc=[al*cos(th)-al^3*cos(3*th)/3, -al*sin(th)-al^3*sin(3*th)/3, al.^2*cos(2*th)]; 

==> geomtut/enneper/cmds1.m <==
%% Enneper
global p2pglob; p2pglob.showbd=2; p2pglob.cm='parula'; p2pglob.vi=[-10,25];p2pglob.cut=0;  
nx=15; h0=0; v0=0; a0=0; alpha=0.7; k=2; par=[h0; v0; a0; alpha; k];  
p=enninit(nx,par); p.nc.lammax=2; p=setfn(p,'e1'); pplot(p,1); p.n0=p.np; 
p.nc.ilam=4; p.nc.tol=1e-6; ds=0.01; p.sol.ds=ds; p.nc.dsmax=10*ds; 
p.nc.mu2=0.1; p.nc.foldtol=0.1; p.nc.neig=20; p.nc.eigref=-0.5; % pars for spec, 
% rather many evals and negative eigref to get correct stability 
p=cont(p,1); % p.sw.jac=1; p.fuha.sGjac=@sGjac; % also works 
%% alternate moveX, cont, and refine and degcoarsen, parameters:
%p=loadp('e1','pt1','du');  ds=0.01; p.sol.ds=ds; p.nc.dsmax=5*ds; 
% hit return if no convergence; the next degcoarsenX should repair things 
nis=2; ncs=1; dt=0.05; nit=1; sigr=0.3; sigc=0.1;  cit=10; p.sw.bifcheck=1; 
for i=1:6;     % outer loop, 
  for j=1:nis;  % inner loop, alternate moveX and cont  
      p=moveX(p,dt,nit); pplot(p,20); p=cont(p,ncs); 
  end  
  tho=p.th; idold=p.idx; p=refineX(p,sigr); p=thinterpol(p,idold,tho);   
  p=degcoarsenX(p,sigc,cit,1); 
end
%% swibra to lower area
p=swibra('e1','bpt1','e2',0.05); p=cont(p,2); 
%% continuation alternating with moveX, and refine and coarsen, parameters:
nis=1; ncs=2; dt=0.025; nit=1; sigr=0.4; sigc=0.1; cit=5; % nis=3->lam=1.52
for i=1:3;     % outer loop, 
  for j=1:nis;  % inner loop, alternate moveX and cont  
      p=moveX(p,dt,nit); pplot(p,20); p=cont(p,ncs); 
  end
  tho=p.th; idold=p.idx; p=refineX(p,sigr); p=thinterpol(p,idold,tho); 
  p=degcoarsenX(p,sigc,cit,1);   
end
%% branch plot 
mclf(3); c=7; ylab='A';  
plotbra('e1','pt36',3,c,'lab',[10 16 23 36]); 
plotbra('e2','pt30',3,c,'lab',[15 30],'cl','b'); 
xlabel('\alpha'); ylabel(ylab); 
%% 
mclf(4); c=6; ylab='V';
plotbra('e1','pt36',4,c,'lab',[]); 
plotbra('e2','pt30',4,c,'lab',[15 30],'cl','b'); 
xlabel('\alpha'); ylabel(ylab); 
%% soln plots 
p2pglob.tsw=10; p2pglob.cb=0; p2pglob.showbd=2; 
p2pglob.cm='parula';  p2pglob.vi=[-10 25];
plotsol('e1','pt10'); pause; plotsol('e1','pt16');pause; plotsol('e1','pt23'); pause; 
plotsol('e1','pt36'); pause; plotsol('e2','pt15');pause; plotsol('e2','pt30');pause; 
%%
p2pglob.cb=1; p2pglob.cm='spring'; plotHK('e1','pt36'); 
%% jaccheck 
p=loadp('e1','pt30'); pplot(p,1); p.fuha.sGjac=@sGjacenn; [Gu,Gn]=jaccheck(p,0.5);
%% cont in H 
p=swiparf('e1','pt20','e1H',1); p=cont(p,20); 

==> geomtut/enneper/cmds2.m <==
%% MCF; to handle meshing, alternate flow, degcoarsening  and moveX 
% this requires some trial and error, i.e., flow-length (ns) vs coarsening sig
p2pglob.cut=0; p2pglob.cm='spring'; p2pglob.cb=1; p2pglob.showbd=2; p2pglob.vi=[-10 25];
p=loadp('e1','pt12','dummy'); p.t=0; par=getaux(p); par(4) % check alpha
pXf=0.05*(rand(p.np,1)-0.4); pXf(p.idx)=0; N=getN(p,p.X); p.X=p.X+pXf.*N; 
p.fuha.flowf=@mcff; t=0; ts=[]; dt=0.002; ns=500; nplot=100; % prepare MCF 
sigr=0.025; p.sw.rlong=1; p.u(1:p.nu)=0; p2pglob.tsw=4; p.fuha.e2rs=@e2rsA; 
sigc=0.05; cit=10; keepbd=1; mdt=0.0001; mit=50; % parameters for coarsen and move 
clear mov; mc=0; % for movie 
%% flow, with refine, coarsen and moveX, and getframe for movie 
for m=1:4   
for i=1:4; [p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot);
    if p.np<1100; p.fuha.e2rs=@e2rsA; p.sw.nobdref=0; 
     tho=p.th; idold=p.idx; p=refineX(p,sigr); p=thinterpol(p,idold,tho); 
     Xbc=bcX(p,p.u); p.X(p.idx,:)=Xbc; 
    end       
    p.t=t; pplot(p); mov(mc+1)=getframe(1); mc=mc+1; 
    if p.np>700; p=degcoarsenX(p,sigc,cit,keepbd); end     
end
p=moveX(p,mdt,mit);
end 
p1=p; ts1=ts; 
%% time series plot 
mclf(11); plot(ts(1,:),ts(2,:),ts(1,:), ts(3,:),'linewidth',2); 
legend('A','V'); axis tight; set(gca,'fontsize',14); xlabel('t'); 
%%
mymov2avi(mov,'m1'); 

==> geomtut/enneper/cmdsaux.m <==
r=log(p.u(p.nu+4)); t=linspace(0,2*pi,100); 
%t=p.t; 
x=exp(r).*cos(t)-exp(3*r).*cos(3*t)./3; 
y=-exp(r).*sin(t)-exp(3*r).*sin(3*t)./3; 
z=exp(2*r).*cos(2*t); 
mclf(1); plot3(x,y,z); 
%% 
mclf(1); view([20,30]); hold on
rv=0.1:0.2:0.5; 
for i=1:length(rv);
    r=rv(i); x=exp(r).*cos(t)-exp(3*r).*cos(3*t)./3; 
y=-exp(r).*sin(t)-exp(3*r).*sin(3*t)./3; z=exp(2*r).*cos(2*t); 
plot3(x,y,z); 
end
%%
p.u(p.nu+4)=0.1; 
Xbc=bcX(p,p.u); x=Xbc(:,1); y=Xbc(:,2); z=Xbc(:,3); 
mclf(1); view([20,30]);plot3(x,y,z); 

==> geomtut/enneper/enninit.m <==
function p=enninit(nx,par) % Enneper init 
p=stanparam(); p=stanparamX(p); p.sw.bifcheck=1; % set stanparam, overwrite some
p.fuha.sG=@sGenn; p.fuha.outfu=@cmcbra; p.fuha.e2rs=@e2rsbdry; p.sw.jac=0;
al=par(4); pde=diskpdeo2(al,nx,round(nx/2)); % disk preimage discretization, pde-object 
% not stored, only p.DBC, p.tri and p.X (generated below) used subsequently
p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements;  % store dimensions
po=pde.grid.p; x=po(1,:)'; y=po(2,:)'; p.sol.xi=1/p.nu; p.nc.neq=1; p.sw.sfem=-1; 
u=0*ones(p.np,1); p.u=[u; par]; r=sqrt(x.^2+y.^2); th=angle(x+1i*y); % set ICs 
p.X=[r.*cos(th)-r.^3.*cos(3*th)/3, -r.*sin(th)-r.^3.*sin(3*th)/3, r.^2.*cos(2*th)];
p.tri=pde.grid.t(1:3,:)'; % store initial X and tri 
p.DIR=pde.grid.e(1:2,:)'; p.idx=unique(p.DIR(:)); % edges, and points for BCs 
p=oosetfemops(p); p.plot.auxdict={'H','V','A','alpha','k'}; p.plot.pstyle=-1; % userplot on 
p.u(p.nu+2)=getV(p,p.u); p.u(p.nu+3)=getA(p,p.u); % get initial vol & area
p.sw.verb=2; p.plot.bpcmp=7; p.file.smod=1; 
p.nc.lammin=0; p.nc.lammax=2; p.th=th(p.idx); 
p.sw.rlong=1; p.sw.nobdref=0; p.fuha.e2rs=@e2rsbdry; 

==> geomtut/enneper/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
try Xcont=p.sw.Xcont; catch Xcont=0; end 
if Xcont
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');
%M=massmatrix(X,p.tri,'full');
else M=p.mat.M; 
end 

==> geomtut/enneper/mcff.m <==
function f=mcff(p,X)
N=getN(p,X); M=getM(p,X); LB=cotmatrix(X,p.tri); 
f=0.5*dot(LB*X,N,2); f=M\f; f(p.idx)=0; 


==> geomtut/enneper/mytitle.m <==
function tis=mytitle(p)
tis=[p.file.pname mat2str(p.file.count) ',  A=' mat2str(p.branch(6+7,end),3)];   

==> geomtut/enneper/sGenn.m <==
function r=sGenn(p,u)  % Enneper 
Xbc=bcX(p,u); p.X(p.idx,:)=Xbc; % set Bdcurve 
par=u(p.nu+1:end); H0=par(1); N=getN(p,p.X); X=p.X+u(1:p.np).*N; 
M=getM(p,X); LB=cotmatrix(X,p.tri); N=getN(p,X); 
r=-0.5*dot(LB*X,N,2)+M*(H0*ones(p.np,1)); % rhs-PDE, i.e., H-H0=0
r(p.idx)=u(p.idx); 

==> geomtut/enneper/sGjacenn.m <==
function Gu=sGjacenn(p,u) % der.of PC missing 
Xbc=bcX(p,u); p.X(p.idx,:)=Xbc; % update BCs 
H0=u(p.nu+1); u=u(1:p.nu); N0=getN(p,p.X);
X=p.X+u.*N0; M=getM(p,X); LB=cotmatrix(X,p.tri); 
K=discrete_gaussian_curvature(X,p.tri); % same but faster
F=-1*spdiags(K,0,p.np,p.np)+2*H0^2*M; %H0 
Gu=-0.5*LB-F; Gu(p.idx,:)=0;
for i=1:length(p.idx); Gu(p.idx(i),p.idx(i))=1; end


==> geomtut/enneper/thinterpol.m <==
function p=thinterpol(p,idold,tho) % interpolate theta to new bdry nodes 
idnew=p.idx; % current bdry ids 
nn=setdiff(idnew,idold,'stable'); % new nodes 
nl=length(nn); %size(idnew), size(idold), nl, pause 
if nl>0; size(idold), size(idnew), end
thn=tho;  X=p.X; 
for i=1:nl % loop over new bd points and augment thn by new th-vals 
      na=nn(i); % new bd point index         
      Xd=dot(X(idold,:)-X(na,:),X(idold,:)-X(na,:),2); 
      [Xds,sid]=sort(Xd,'ascend');          
      th1=tho(idold(sid(1))); th2=tho(idold(sid(2))); 
      newt=0.5*(th1+th2); 
      if th1*th2<0; 
         if th1>pi/2; 
             if newt>0; newt=pi-newt; else; newt=newt+pi; end
         else 
         end
      end    
      thn=[thn; newt]; 
end 
p.th=thn;  

==> geomtut/enneper/updX.m <==
function [p,u]=updX(p,u)  % update p.X, return u in p.up, set u to zero
p.u(p.nu+1:end)=u(p.nu+1:end); Xbc=bcX(p,u); p.X(p.idx,:)=Xbc; % update BCs 
N=getN(p,p.X); np=p.nu/p.nc.neq; p.up=u; p.X=p.X+u(1:np).*N; u(1:np)=0; 

==> geomtut/hemispheres/aaa.m <==
% VPMCF tests for CMC half sphere with NBCs in z=0 plane, [geomtut, §A.2] 
% cmds1.m:  main (and only) script.
%
% cmcbra:   mod for output of radius r

==> geomtut/hemispheres/cmcbra.m <==
function out=cmcbra(p,u) 
% mod of cmcbra; after pars we put V, A, E, ***r***, mqd 
par=u(p.nu+1:end); X=p.X; V=getV(p,u); Ai=getA(p,u); E=Ai+par(1)*V; 
n=sqrt(dot(X,X,2)); r=max(n);  
mqd=meshqdat(p); % max(h/r), max(A), min(A), max(h), min(h) 
out=[par; V;Ai;E; r; mqd]; 

==> geomtut/hemispheres/cmds1.m <==
%% VPMCF tests for CMC half sphere with NBCs in z=0 plane 
% reasonable conservation of V, and convergence to steady state, which then 
% can be continued. PCs for x,y translations as cog (center of gravity). 
% Also works without PCs, then transl. evals about 1e-2.  
close all; keep pphome; 
global p2pglob; p2pglob.tsw=1; p2pglob.vi=[20, 40]; p2pglob.edc='k'; 
p2pglob.cut=0; p2pglob.cm='parula'; 
%% init; 
nx=15; h0=0; v0=0; a0=pi; sx=0; sy=0; par=[h0; v0; a0; sx; sy]; %nx=10; % initial pars 
p=hspinit(nx,par); p=setfn(p,'hs1'); p.sol.ds=0.1; p.nc.dsmax=5; 
p.sw.jac=0; p.sw.qjac=1; p.nc.ilam=[2 1]; p.nc.nq=1; p.fuha.qf=@qfV; p.fuha.qfder=@qjacV;
p.plot.bpcmp=1; p.sw.spcalc=1; p.sw.verb=2; pplot(p); 
%% one cont.step without PC, then with PC 
p=cont(p,1); p.fuha.qf=@qf2; p.fuha.qfder=@qjac2; p.nc.nq=3; p.nc.ilam=[2 1 4 5]; p=cont(p,5); 
%% refine, then cont further 
p=loadp('hs1','pt5','hs1r'); p.sw.nobdref=0; p.sw.rlong=1; p.file.smod=5; 
sig=0.25; p=refineX(p,sig); pplot(p); pause; p=cont(p,5); pause; p=cont(p,45); 
%% branch plot of H over V and of pos.multiplier sx 
c=[2 1]; mclf(5); plotbra('hs1r','pt50',5,c,'lab',50); xlabel('V'); ylabel('H'); box on; 
mclf(7); plotbra('hs1r','pt50',7,[2,5],'cl','r'); xlabel('V'); ylabel('sx'); % multiplier
%% compare A and V as functions of r; for sphere: V=r*A/3
p=loadp('hs1r','pt30'); br=p.branch; r=br(11+4,:); V=br(11+1,:); A=br(11+2,:); 
mclf(10); plot(r,r.*A/3,'linewidth',2); hold on; plot(r,V,'*'); hold off; 
xlabel('r'); legend('r*A/3','V'); axis tight; set(gca,'fontsize',14); 
% plotbra('hs1r','pt50',3,9,'cl','r'); plotbra('hs1r','pt50',3,10,'cl','b');  % xmin,xmax 
%% some solution plots 
p2pglob.cb=0; p2pglob.cm='parula'; plotsol('hs1r','pt50'); pause; plotsol('hs1r','pt50'); 
%% prepare VPMCF: pert.some X, set parameters for VPMCF 
p2pglob.cm='spring'; p2pglob.cb=1; p2pglob.vi=[20,40]; p2pglob.showbd=2; 
p=loadp('hs1r','pt50','dummy');  clf(11); 
N=getN(p,p.X); X=p.X; th=angle(X(:,1)+1i*X(:,2)); z=X(:,3); z2=max(z); 
pXf=cos(th).*(z2-z)+0.1*(rand(p.np,1)-0.5); p.X=p.X+0.4*pXf.*N; plotHK(p); 
figure(1); title('H for initial X for VPMCF'); [xpos0,ypos0]=getpos(p) 
p.fuha.flowf=@vpmcff; ts=[]; t=0; dt=0.0005; ns=round(1/dt); nplot=round(0.01/dt);
%% go. (and repeat cell for longer DNS) 
[p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); 
plotHK(p); figure(1); title(['H for X(' mat2str(t,2) ')']); [xpos1,ypos1]=getpos(p) 
%% plot A and V time-series 
mclf(11); plot(ts(1,:),ts(3,:),'linewidth',2); hold on; plot(ts(1,:),ts(2,:),'linewidth',2); 
legend('V','A');xlabel('t');  set(gca,'fontsize',14); ts(3,end)/ts(3,1)
%% reset V and H, then cont again 
hm=plotHK(p); V0=getV(p,p.u); p.u(p.np+2)=V0; p.u(p.np+1)=hm; p=cont(p,1); p=cont(p,5); 
%% check cont without PC; main difference are 2 'almost 0' evals 
p=loadp('hs1','pt1','hs1b'); [xpos0,ypos0]=getpos(p), pause, p.nc.dsmax=5; p.nc.dlammax=5; 
p=cont(p,20); [xpos1,ypos1]=getpos(p) 



==> geomtut/hemispheres/diskpdeo2.m <==
classdef diskpdeo2< pde  
% diskpdeo2: alternative disk pdeo, generates radially symmetric mesh 
%  pdeo=diskpdeo2(R,nr,nphi)
% R=radius, nr,nphi=#of discret.points in r and phi, 
% based on pts2dom meshing (points2domain, for octave) 
methods(Access = public)
  function o=diskpdeo2(R,nr,nphi) % constructor 
     o.grid=grid2D; al=0.5; 
     r=[linspace(0.2*R/nr,R,nr), R]; 
     %Roff=0.975*R; r=[linspace(0.2*R/nr,Roff,nr), R];  nr=nr+1; 
     r=r.^al/R^al; x=[]; y=[]; 
     for i=1:nr; 
       th=linspace(0,2*pi,i*nphi); th=th(1:end-1); 
       x=[x r(i)*cos(th)]; y=[y r(i)*sin(th)]; 
     end
     o.grid.pts2dom([x;y]); % use point2domain meshing 
     o.fem=lagrange12D; 
  end
end
methods(Access = protected) % only here since required by pde-class
    function r=df(~,~,~); r=0; end % rather use p.fuha.sG in pderesi
end
end



==> geomtut/hemispheres/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');

==> geomtut/hemispheres/getN.m <==
function N=getN(p,X) % mod of getN with correction at boundary 
N=per_vertex_normals(X,p.tri); 
N(p.idx,3)=0; N=normalizerow(N); 

==> geomtut/hemispheres/getpos.m <==
function [xpos,ypos]=getpos(p)
xpos=mean(p.X(:,1)); ypos=mean(p.X(:,2)); return 
X1=p.X(:,1); X2=p.X(:,2); 
if p.mpos; M=getM(p,p.X); X1=M*X1; X2=M*X2; end
xpos=sum(X1); ypos=sum(X2); 

==> geomtut/hemispheres/hspinit.m <==
function p=hspinit(nx,par) % hemisphere init 
p=stanparam(); p=stanparamX(p);  % set stanparam, adapt to X; next reset some: 
p.fuha.sG=@sGhs; p.fuha.sGjac=@sGjac; p.sw.spcalc=0; p.sw.bifcheck=0; 
%pde=diskpdeo2(1,nx,round(nx/2)); % disk preimage discretization, pde-object 
pde=diskpdeo2(1,nx,round(nx/2));
% not stored, only p.DBC, p.tri and p.X (generated below) used subsequently
p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements;  % store dimensions
p.sol.xi=1/p.nu; p.n0=p.np; % u-vs-lam weight, initial mesh size (for coarsening) 
p.nc.neq=1; p.sw.jac=0; % here, for simplicity, numerical Jacs 
po=pde.grid.p; x=po(1,:)'; y=po(2,:)'; u=0*ones(p.np,1); % set ICs 
p.u=[u; par]; p.X=[x,y,sqrt(1+1e-12-x.^2-y.^2)]; 
p.tri=pde.grid.t(1:3,:)'; % store initial X and tri 
p.NEU=pde.grid.e(1:2,:)'; p.idx=unique(p.NEU(:)); p.X(p.idx,3)=0; % edges/points for BCs 
p=oosetfemops(p); p.plot.auxdict={'H','V','A'}; 
p.u(p.nu+2)=getV(p,p.u); p.u(p.nu+3)=getA(p,p.u); % get initial vol & area
p.mpos=1; % use M for computing center of gravity 

==> geomtut/hemispheres/plotHK.m <==
function [hm,km]=plotHK(varargin) 
% plotHK: plot MC H and Gauss curvature K, mostly for sanity checks 
if ischar(varargin{1}) % argument dir,pt 
   dd=varargin{1}; pt=varargin{2}; p=loadpp(dd,pt); anf=3; 
   fprintf('lam=%g\n',getlam(p)); % show lambda in the work space
else p=varargin{1}; dd=p.file.dir; pt=['pt' mat2str(p.file.count-1)]; anf=2; % argument p 
end
try idx=varargin{anf:end}; catch; idx=1:4; end; % to give values at selected points  
N=getN(p,p.X); np=p.np; u=0*p.u(1:np); 
X=p.X+u.*N; N1=getN(p,X); M=getM(p,X); M=M(1:np,1:np); 
idl=length(idx); idp=4;
LB=cotmatrix(X,p.tri); H2=0.5*dot(LB*X,N1,2); H2=M\H2; % cot-H 
[k,H1,K1]=discrete_curvatures(X,p.tri); H1=-M\H1; K1=M\K1; 

fprintf(['cot-H=   ' repmat(' %f',1,idp) ', max=%f, min=%f\n'], H2(idx(1:idp)), max(H2), min(H2)); 
fprintf(['discur H=' repmat(' %f',1,idp) ', max=%f, min=%f\n'], H1(idx(1:idp)), max(H1), min(H1)); 
fprintf(['discur K=  ' repmat(' %f',1,idp) ', max=%f, min=%f\n'], K1(idx(1:idp)), max(K1), min(K1)); 
p.up(1:p.np)=H2; pplot(p,1); title(['H at ' dd '/' pt]); 
p.up(1:p.np)=K1; pplot(p,11); title(['K at ' dd '/' pt]); 
hm=mean(H2); km=mean(K1); 
%figure(1); hold on; for i=1:idl;  plot3(X(idx(i),1),X(idx(i),2),X(idx(i),3),'*r'); end 

==> geomtut/hemispheres/qf2.m <==
function q=qf2(p,u)
par=u(p.nu+1:end);  V0=par(2); V=getV(p,u); q=V-V0;
u=u(1:p.nu); N=getN(p,p.X); 
if p.mpos; M=getM(p); N=M*N; end 
qx=sum(u.*N(:,1)); qy=sum(u.*N(:,2)); 
q=[q; qx; qy];

==> geomtut/hemispheres/qjac2.m <==
function qu=qjac2(p,u) 
X=p.X; M=getM(p,X); q1u=sum(M,1);
N=getN(p,p.X); if p.mpos; N=M*N; end 
qux=N(:,1)';  quy=N(:,2)'; 
qu=[q1u;qux;quy];

==> geomtut/hemispheres/sGhs.m <==
function r=sGhs(p,u)  % PDE rhs, discrete mean curvature 
par=u(p.nu+1:end); H0=par(1); sx=par(4); sy=par(5);
u=u(1:p.np); N=getN(p,p.X); X=p.X+u.*N; 
dphix=N(:,1); dphiy=N(:,2); % PC for cog (center of gravity)
M=getM(p,X); LB=cotmatrix(X,p.tri); N=getN(p,X); 
r=-0.5*dot(LB*X,N,2)+M*(H0*ones(p.np,1)+sx*dphix+sy*dphiy); % PDE 
grX=grad(X,p.tri); E=c2P(X,p.tri); 
grXz=grX(2*p.nt+1:3*p.nt,:); grXz=E*grXz; 
w=grXz*(X(:,1).^2+X(:,2).^2); %w=grXz*(X(:,1)); % also works 
r(p.idx)=w(p.idx); % Neumann BCs 

==> geomtut/nodDBC/aaa.m <==
% nodoids with DBCs, [geomtut, §3.3]
%
% cmds1.m:      one buckle nodoid first five bif points, one secondary bif 
% cmds1plot.m:  plots for cmds1
% cmds2.m:      one inner buckle nodoid, cont in A, includes plotting 
% cmds1A2t.m:   relate A to t0 from [KPP17], see also gett0 
%
% bdmov1, bdmov2: movies 
%
% coarsufu.m:   coarsen if meshqual is too bad 

==> geomtut/nodDBC/bdmov1.m <==
%% script for BD-movie 
f=1; figure(fn); clf; sbd=1:6;  subplot(10,1,sbd); cla; % subplot of BD (where the marker will move) 
c=1; p2pglob.subp=[10,1,8:10]; 
plotbra('N','pt60',f,c,'cl','k','lsw',0);
plotbra('Nb','pt2',f,c,'cl',p2pc('gr1'),'lsw',0);
plotbra('Nr1','pt12',f,c,'cl',p2pc('gr1'),'lsw',0);
plotbra('Nr2','pt10',f,c,'cl',p2pc('gr2'),'lsw',0);
plotbra('Nr3','pt15',f,c,'cl',p2pc('gr1'),'lsw',0);
plotbra('N1','pt29',f,c,'cl','b','lsw',0); 
plotbra('N2',f,c,'cl',p2pc('r'),'lsw',0); 
plotbra('N3','pt12',f,c,'cl',p2pc('r2'),'lsw',0); 
plotbra('N3-1',f,c,'cl','m','lsw',0); 
plotbra('N4',f,c,'cl',p2pc('o1'),'lsw',0); 
plotbra('N5',f,c,'cl',p2pc('g1'),'lsw',0);
plotbra('N6','pt8',f,c,'cl',p2pc('r3'),'lsw',0);
grid on; box on; 
p2pglob.tsw=2; p2pglob.vi=[20 20]; p2pglob.cut=1; p2pglob.edc='none'; p2pglob.showbd=2; 
dirlist={'N','Nr1','Nr2','Nr3','N1','N2','N3','N3-1','N4','N5','N6'}; % list of branches to move through 
slist=[2 1]; 
elist=[9 3 0 0 0 0 5]; fp=2; 
dir=dirlist{1}; p=loadp(dir,['pt' mat2str(fp)]); % plot one solution (to check sizes) 
bl=length(bradat(p)); xcmp=4; ycmp=bl+c; 
cp=plot(p.branch(xcmp,end),p.branch(ycmp,end),'mo','Linewidth',4); 
pplot(p,fn); 
pause; % use this pause to adapt window size(s) 
movstart=1; clear M; % prepare movie 
for j=1:length(dirlist); % loop over branches 
   dir=dirlist{j};  labs=sort(getlabs(dir)); 
   try st=slist(j); catch; st=1; end; try eo=elist(j); catch; eo=0; end 
   labs=labs(st:end-eo); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; % number of steps through the BD 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %plotsol(p,1,1,2,'sub',ssol);   
    pplot(p,fn); 
    br=p.branch; set(cp,'XData',br(xcmp,end),'YData',br(ycmp,end));     
    M(movstart+i)=getframe(1); % put full fig into movie 
    pause(0.1); 
   end 
    M(movstart+np+1)=getframe(1);
   movstart=movstart+1+np % append further frames at end 
   % pause
end
mymov2avi(M,'nodDBCs'); % export movie to disk   -aspect 19:10
p2pglob.subp=[]; 


==> geomtut/nodDBC/bdmov2.m <==
%% script for BD-movie 
f=1; figure(fn); clf; sbd=1:3;  subplot(1,10,sbd); cla; % subplot of BD (where the marker will move) 
c=1; p2pglob.subp=[1,10,5:10]; 
plotbra('lNA',f,c,'cl','k','lsw',0);
plotbra('lNA1',f,c,'cl','b','lsw',0); 
plotbra('lNA2',f,c,'cl','r','lsw',0); 
plotbra('lNA3',f,c,'cl','m','lsw',0);
plotbra('lNA4',f,c,'cl',p2pc('g1'),'lsw',0); 
grid on; box on; xlabel('A'); 
dirlist={'lNA','lNA1','lNA2','lNA3','lNA4'}; % list of branches to move through 
slist=[2 1]; 
elist=[0 0]; fp=2; 
dir=dirlist{1}; p=loadp(dir,['pt' mat2str(fp)]); % plot one solution (to check sizes) 
bl=length(bradat(p)); xcmp=4; ycmp=bl+c; 
cp=plot(p.branch(xcmp,end),p.branch(ycmp,end),'mo','Linewidth',4); 
pplot(p,fn); 
pause; % use this pause to adapt window size(s) 
movstart=1; clear M; % prepare movie 
for j=1:length(dirlist); % loop over branches 
   dir=dirlist{j};  labs=sort(getlabs(dir)); 
   try st=slist(j); catch; st=1; end; try eo=elist(j); catch; eo=0; end 
   labs=labs(st:end-eo); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; % number of steps through the BD 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %plotsol(p,1,1,2,'sub',ssol);   
    pplot(p,fn); 
    br=p.branch; set(cp,'XData',br(xcmp,end),'YData',br(ycmp,end));     
    M(movstart+i)=getframe(1); % put full fig into movie 
    pause(0.1); 
   end 
    M(movstart+np+1)=getframe(1);
   movstart=movstart+1+np % append further frames at end 
   % pause
end
mymov2avi(M,'nodDBCl'); % export movie to disk   -aspect 19:10
p2pglob.subp=[]; 

==> geomtut/nodDBC/cmds1.m <==
%% One buckle nodoid first five bif points, one secondary bif 
close all; keep pphome; clear classes; 
%% settings for plots 
global p2pglob; p2pglob.vi=[20 20]; p2pglob.edc='k'; 
p2pglob.faceal=1; p2pglob.cut=1; p2pglob.tsw=0; p2pglob.showbd=2; 
%% init axisym.branch at cylinder, and go; 
V0=0; A0=0; h0=0.5; a=1; srot=0; % a for KPP18-parametr.; par(5,6) not used 
par=[h0; V0; A0; a; 0; 0; srot]; lx=0.5; ly=pi; sym=0; p=[]; ny=70; nx=50; 
p=nodinit(p,lx,ly,nx,ny,par,sym); p=setfn(p,'N'); huclean(p); pplot(p); 
p.file.smod=1; p.sw.bifloc=0; p.sf=1e2;
p.sw.jac=1; p=cont(p,30); %p.sw.jac=0; p=cont(p,30);
%% 1st BP, double, use gentau to choose bif direction 
aux.besw=0; aux.m=2; p1=qswibra('N','bpt1',aux); 
p=gentau(p1,[1 0],'N1'); p.sol.ds=0.125; p.nc.tol=1e-5; p.sw.bifcheck=0;
p=cont(p,2); % 2 steps without PC, and with bifcheck=0, 
p.nc.nq=2; p.nc.ilam=[3 1 6]; p.fuha.qf=@qfArot; p.fuha.qfder=@qjacArot; 
p.sw.bifcheck=1; p.nc.tol=1e-8;  p.sw.jac=0; p=cont(p,20); 
%% 2nd BP, double 
p1=qswibra('N','bpt2',aux); p=gentau(p1,[0.5 0.5],'N2'); p.sol.ds=0.125; p.nc.tol=1e-3;  
p.sw.bifcheck=0; p=cont(p,2); p.sw.jac=1; p.nc.nq=2; p.nc.ilam=[3 1 6]; p.fuha.qf=@qfArot; 
p.fuha.qfder=@qjacArot; p.nc.tol=1e-8; p=cont(p,28);
%% 3rd BP, simple 
p=swibra('N','bpt3','N3',-0.05); p.nc.bisecmax=4; p=cont(p,15);
%% 1st 2ndary; 2nd secondary has too poor mesh 
p1=qswibra('N3','bpt1',aux); p=gentau(p1,[1 0],'N3-1'); p.sol.ds=0.1; p.nc.tol=1e-2; 
p.sw.bifcheck=0; p=cont(p,2); p.nc.nq=2; p.nc.ilam=[3 1 6]; p.fuha.qf=@qfArot; 
p.fuha.qfder=@qjacArot; p.nc.tol=1e-6; p=cont(p,20); % good tol and PC 
%% 4th BP 
p1=qswibra('N','bpt4',aux); p=gentau(p1,[1 0],'N4'); p.nc.tol=1e-3; p.sw.bifcheck=0; 
p.sol.ds=0.1; p=cont(p,2); p.nc.nq=2; p.nc.ilam=[3 1 6]; 
p.fuha.qf=@qfArot; p.fuha.qfder=@qjacArot; p.nc.tol=1e-8; p=cont(p,15);
%% 5th BP 
p1=qswibra('N','bpt5',aux); p=gentau(p1,[0.5 0.5],'N5'); p.nc.tol=1e-3; 
p.sw.bifcheck=0; p.sol.ds=0.1; p=cont(p,2); p.nc.nq=2; p.nc.ilam=[3 1 6]; 
p.fuha.qf=@qfArot; p.fuha.qfder=@qjacArot; p.nc.tol=1e-8; p.sol.ds=-2; p=cont(p,8);
%% restart with new meshing after fold; use fsolve to find t0 
p=loadp('N','pt52'); pplot(p,10); [t,par]=gett0(p,5); 
p=nodinit(p,t,pi,60,70,par,0,1); p=setfn(p,'Nr1'); pplot(p); pause 
p.sw.jac=1; p.sol.ds=-1; p.file.smod=1; p=cont(p,12);
%% restart again 
p=loadp('Nr1','pt12'); pplot(p,10); [t,par]=gett0(p,5); 
p=nodinit(p,t,pi,80,70,par,0,1); p=setfn(p,'Nr2'); pplot(p); pause; 
p.sw.jac=1; p.sol.ds=-1; p.file.smod=1; p=cont(p,10);
%% restart again 
p=loadp('Nr2','pt10'); pplot(p,10); [t,par]=gett0(p,5); 
p=nodinit(p,t,pi,80,70,par,0,1); p=setfn(p,'Nr3'); pplot(p); p.sw.bifcheck=0; 
p.sw.jac=0; p.nc.tol=1e-6; p.sol.ds=-1; p.file.smod=1; p=cont(p,10);
%% 6th BP of N=1st BP of NR1 
p1=qswibra('Nr1','bpt1',aux); p=gentau(p1,[0 1],'N6'); pause 
p.sol.ds=0.01; p.nc.tol=1e-3; p.sw.jac=0; p.sw.bifcheck=0; p=cont(p,2);
p.nc.nq=2; p.nc.ilam=[3 1 6]; p.fuha.qf=@qfArot; p.fuha.qfder=@qjacArot;
p.sol.ds=-p.sol.ds; p.nc.tol=1e-4; p=cont(p,8);
%% other direction
p=loadp('N','pt0','Nb'); p.sol.ds=-p.sol.ds; p=cont(p,20);
%% ***************************  see cmds1plot for plotting 

==> geomtut/nodDBC/cmds1A2t.m <==
%% relate A to t0 from [KPP17], first compute a(t) 
A=[]; a=[]; mclf(7); p=loadp('N','pt5'); 
r=min(sqrt(p.X(:,1).^2+p.X(:,2).^2)); h=1; % circle radii and distance;  max(p.X(:,3))-min(p.X(:,3));
R=max(sqrt(p.X(:,2).^2+p.X(:,1).^2)); h0=p.u(p.nu+1); a0=((2*h0*R-1)).^2-1;
F=@(a)(@(t) cos(t).^2./sqrt(cos(t).^2+a));
H=@(h,r,t,a) h/(2*r)*(cos(t)+sqrt(cos(t).^2+a))-(sin(t)+integral(F(a),0,t));
tt=linspace(pi/4,6.8,100); 
% simple continuation loop by using the last a as new initial guess 
for i=1:length(tt); a(i)=fzero(@(a)H(h,r,tt(i),a),a0); a0=a(i); end;
%% compute A((a(t)) 
H=1/r.*(cos(tt)+sqrt(cos(tt).^2+a));
for i=1:length(tt); T=linspace(0,tt(i),100); 
  F=@(t)16*pi*(cos(t)+sqrt(cos(t).^2+a(i)))./(2*abs(H(i))).*(cos(t)./sqrt(cos(t).^2+a(i))+1)/(2*abs(H(i)));
  A(i)=integral(F,0,tt(i)); 
end
%% compute t(A,H) and plot 
mclf(7); plot(tt,A,'LineWidth',2,'Color','k'); hold on
x=linspace(0,85,2); plot(pi/2+0*x,x,'Color','k'); plot(pi+0*x,x,'Color','k'); 
plot(3*pi/2+0*x,x,'Color','k'); 

[t1,par]=gett0('N','bpt1',2); t=[pi/4 t1]; 
b1=plot(t,par(3)+0*t,'DisplayName','BP1','LineWidth',2,'Color','b');

[t2,par]=gett0('N','bpt2',2); t=[pi/4 t2]; 
b2=plot(t,par(3)+0*t,'DisplayName','BP2','LineWidth',2,'Color','r');

[t3,par]=gett0('N','bpt3',3.2); t3=pi; 
t=[pi/4,t3]; % not accurate 
b3=plot(t,par(3)+0*t,'DisplayName','BP3','LineWidth',2,'Color',p2pc('r2'));

[t4,par]=gett0('N','bpt4',4); t=[pi/4,t4];
b4=plot(t,par(3)+0*t,'DisplayName','BP4','LineWidth',2,'Color',p2pc('o1'));

[t5,par]=gett0('N','bpt5',5); t=[pi/4,t5]; 
b5=plot(t,par(3)+0*t,'DisplayName','BP5','LineWidth',2,'Color',p2pc('g1'));

[t6,par]=gett0('Nr1','bpt1',5); t=[pi/4,t6]; 
b6=plot(t,par(3)+0*t,'DisplayName','BP6','LineWidth',2,'Color',p2pc('b3'));

[tf1,par]=gett0('N','fpt1',4); t=[pi/4,tf1];
f1=plot(t,par(3)+0*t,'-.','DisplayName','FP1','LineWidth',2,'Color',p2pc('gr1'));

[tf2,par]=gett0('Nr3','fpt1',2*pi); t=[pi/4,tf2];tf2
f2=plot(t,par(3)+0*t,'-.','DisplayName','FP2','LineWidth',2,'Color',p2pc('gr1'));

legend([b1,b2,b3,b4,b5,b6,f1,f2],'FontSize',14); xlabel('t_0'); ylabel('A');
grid on; xticks(pi/2:pi/2:2*pi); xticklabels({'\pi/2','\pi','3\pi/2','2\pi'})
set(gca,'fontsize',14); axis tight;  
%%
mclf(8); [t6,par]=gett0('Nr1','bpt1',5); t=[pi/4,t6]; 
b6=plot(t,par(3)+0*t,'DisplayName','BP6','LineWidth',2,'Color',p2pc('r3'));

==> geomtut/nodDBC/cmds1plot.m <==
%% branch plot
f=3; c=1; mclf(f); %plotbra('sNb',f,c,'cl',p2pc('gr2'),'lab',4);
plotbra('N','pt60',f,c,'cl','k','lab',52);
plotbra('Nb','pt2',f,c,'cl',p2pc('gr1'),'lab',2);
plotbra('Nr1','pt12',f,c,'cl',p2pc('gr1'),'lab',[2 12]);
plotbra('Nr2','pt10',f,c,'cl',p2pc('gr2'),'lab',[]);
plotbra('Nr3','pt15',f,c,'cl',p2pc('gr1'),'lab',[15]);;
plotbra('N1','pt29',f,c,'cl','b','lab',20); 
plotbra('N2',f,c,'cl',p2pc('r'),'lsw',0,'lab',25); 
plotbra('N3','pt15',f,c,'cl',p2pc('r2'),'lab',10); 
plotbra('N3-1',f,c,'cl','m','lsw',0,'lab',[20]); 
plotbra('N4',f,c,'cl',p2pc('o1'),'lab',15); 
plotbra('N5',f,c,'cl',p2pc('g1'),'lab',8);
plotbra('N6','pt8',f,c,'cl',p2pc('r3'),'lab',6);
%% branch plot, zoom 
f=4; c=1; mclf(f); plotbra('N','pt35',f,c,'cl','k','lab',[],'fp',10);
plotbra('N2',f,c,'cl','r','lab',222,'fp',38); 
plotbra('N3',f,c,'cl',p2pc('r1'),'lab',13); 
plotbra('N3-1',f,c,'cl','m','lab',20); 
plotbra('N4',f,c,'cl',p2pc('o1'),'lab',16); 
plotbra('N5',f,c,'cl',p2pc('g1'),'lab',8);
axis([41 75 0.55 0.74]); xlabel(''); ylabel(''); 
%% soln plot
p2pglob.tsw=2; p2pglob.vi=[20 20]; p2pglob.cut=6; p2pglob.edc='k'; p2pglob.showbd=2; 
plotsol('N','pt52'); pause; plotsol('Nr1','pt2'); pause; 
plotsol('Nr1','pt12'); pause; plotsol('Nr2','pt10'); pause; 
plotsol('Nr3','pt15'); 
%%
p2pglob.edc='none'; p2pglob.cut=1; p2pglob.cb=0; 
plotsol('Nb','pt2'); pause; plotsol('N','bpt1'); pause; 
plotsol('Nr3','pt15'); pause; 
plotsol('N1','pt20'); pause; plotsol('N2','pt25'); pause; 
plotsol('N3','pt10'); pause; plotsol('N3-1','pt20'); pause; 
plotsol('N4','pt15'); pause; plotsol('N5','pt8'); pause; plotsol('N6','pt6');
%%
p2pglob.edc='k';  p2pglob.cb=0; p2pglob.cut=0; plotsol('N1','pt6'); 

==> geomtut/nodDBC/cmds2.m <==
%% One inner buckle nodoid, cont in A 
close all; keep pphome; clear classes; % modification in stanpdeo2D 
%% for convenience, control behavior of pplot by p2pglob
global p2pglob; p2pglob.vi=[10 30]; p2pglob.edc='k'; p2pglob.faceal=1; p2pglob.cut=0; 
p2pglob.tsw=2; % use (A,H) in title
%%
V0=0; A0=0; h0=1.8; a=0.7; mu=0; laml=0; % mu for rot.PC, laml=length (for getV), 
par=[h0; V0; A0; a; 0; mu; laml]; % a used for init. par(5) not used
%     1                 6 
lx=pi/2-0.02; ly=pi; ny=50; nx=70;  sym=0; p=[];
p=nodinitl(p,lx,ly,nx,ny,par,sym); p=setfn(p,'lNA'); huclean(p); pplot(p); p0=p;
%% go 
p=p0; p.nc.ilam=[3 1]; p.nc.nq=1; p.nc.tol=1e-2; p.nc.lammax=20; 
p.fuha.qf=@qfA; p.fuha.qfder=@qjacA; p.sw.qjac=1;  p.sw.jac=1; p.nc.neig=20; 
p.plot.bpcmp=1; p.sol.ds=0.1; p.nc.dsmax=0.1; p.sw.para=1; p.nc.foldtol=0.05; 
p.nc.mu1=2; p.nc.mu2=0.1; p.sf=1e3;
p.nc.bisecmax=5; p=cont(p,1); p.nc.tol=1e-8; p=cont(p,20); 
%% 1st BP, simple, breaks Z2 symmetry 
p=swibra('lNA','bpt1','lNA1',0.05); p=cont(p,10); 
%% second bifurcation point, double, use gentau to choose bif direction 
% do 2 steps without PC, hence also without bifcheck, since \pa_\phi X in kernel
aux.besw=0; aux.mu2=0.5; aux.m=2; aux.ral=1; p1=qswibra('lNA','bpt2',aux); 
p=gentau(p1,[0.5,0.5],'lNA2',2); p.sol.ds=0.1; p.sw.bifcheck=0; p=cont(p,2);
%% switch on rot constraint, rot.speed is par(6) 
p.nc.nq=2; p.nc.ilam=[3 1 6]; p.fuha.qf=@qfArot; p.fuha.qfder=@qjacArot;
p.sol.ds=0.4; p.sw.bifcheck=1; p.file.count=p.file.count+1;  p=cont(p,10); 
%% third bifurcation point 
aux.besw=0; aux.mu2=0.5; aux.m=2; aux.ral=1; p1=qswibra('lNA','bpt3',aux); 
p=gentau(p1,[0.5,0.5],'lNA3',2); p.sol.ds=0.4; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,2);
%% switch on rot constraint 
p.nc.nq=2; p.nc.ilam=[3 1 6]; p.fuha.qf=@qfArot; p.fuha.qfder=@qjacArot;
p.nc.tol=1e-6; p.sol.ds=0.1; p.file.count=p.file.count+1; p=cont(p,10);
%% 4'th bifurcation point 
aux.besw=0; aux.mu2=0.2; aux.m=2; aux.ral=1; p1=qswibra('lNA','bpt4',aux);
p=gentau(p1,[0.5,0.5],'lNA4',2); p.sol.ds=0.2; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,2);
%% switch on rot constraint 
p.nc.nq=2; p.nc.ilam=[3 1 6]; p.fuha.qf=@qfArot; p.fuha.qfder=@qjacArot; 
p.file.count=p.file.count+1; p.nc.tol=1e-6; p.sol.ds=0.4; p=cont(p,8);
 %% branch plot
f=3; c=1; mclf(f); 
plotbra('lNA',f,c,'cl','k','lab',[2 20]);
plotbra('lNA1',f,c,'cl','b','lab',[10]); 
plotbra('lNA2',f,c,'cl','r','lab',[10]); 
plotbra('lNA3',f,c,'cl','m','lab',[10]);
plotbra('lNA4',f,c,'cl',p2pc('g1'),'lab',[10]); 
%% soln plot
p2pglob.vi=[10 40]; p2pglob.cut=0; p2pglob.showbd=0; 
plotsol('lNA','pt2'); pause; plotsol('lNA','pt20'); pause;
plotsol('lNA1','pt10'); pause; plotsol('lNA2','pt10'); pause; 
plotsol('lNA3','pt10'); pause; plotsol('lNA4','pt10'); 
%% example of degcoarsenX - cont - loop 
p=loadp('lNA2','pt3','lNA2c'); p.nc.tol=1e-6; p.sw.bifcheck=0; p2pglob.cut=1; 
sig=0.2; nit=6; keepbd=1; 
for i=1:6; p=degcoarsenX(p,sig,nit,keepbd); p=cont(p,4); end
%% coarsen via coarsufu
p=loadp('lNA2','pt3','lNA2cc'); p.nc.tol=1e-6; p.sw.bifcheck=0; 
p.fuha.ufu=@coarsufu; p.nc.sig=0.3; p.nc.errbound=100; p=cont(p,10); 
%% branch plot, mesh-distortion at pos npar+4=11; 
f=3; mclf(f); c=11; % was 13 
plotbra('lNA2','pt10',f,c,'cl','r','lab',10,'fp',1); 
plotbra('lNA2c','pt22',f,c,'cl',p2pc('r2'),'lab',[14,22],'fp',1); 
plotbra('lNA2cc','pt30',f,c,'cl','m','lab',[],'fp',4); 
ylabel('\delta_{mesh}=max(h/r)'); 
%%
p2pglob.vi=[10 20]; p2pglob.cut=1; p2pglob.showbd=2; 
plotsol('lNA2','pt10'); pause; plotsol('lNA2c','pt14');pause; plotsol('lNA2c','pt22');
%% further degcoarsenX checks: 
p=loadp('lNA2','pt16','lNA2c'); o1=meshqdat(p);  
keepbd=1; nit=6; sig=1; p2pglob.cut=1;  pplot(p,10); 
p=degcoarsenX(p,sig,nit,keepbd); o2=meshqdat(p); 
pause; p.nc.tol=1e-6; p.sw.bifcheck=0; p=cont(p,5); 
%% coarsen 3042 to 2143, nice. keepbd=1; nit>5! 
p=loadp('lNA3','pt10','lNA3c'); keepbd=1; nit=6; sig=1; p2pglob.cut=1;  pplot(p,10); 
p=degcoarsenX(p,sig,nit,keepbd); pause; p=cont(p,5); 
%% refine after coarsen, no problem, but needs p.DIR cleaned 
p=loadp('lNA3c','pt15','lNA3cr'); plotsol(p); sig=0.1; p.sw.rlong=1; p.DIR=[]; 
p=refineX(p,sig); pause; p=cont(p,4); 
%% only refine, good for 5 steps 
p=loadp('lNA3','pt10','lNA3r'); plotsol(p); sig=0.1; p.sw.rlong=1; 
p=refineX(p,sig); pause; p=cont(p,10); 
%% coarsen after refine, nice. keepbd=1 also works, but very acute Ts at bdry!  
p=loadp('lNA3r','pt15','lNA3rc'); p.branch=[]; keepbd=1; nit=4; sig=0.5; 
p=degcoarsenX(p,sig,nit,keepbd); p=cont(p,5); 
%%
p2pglob.vi=[10 30]; p2pglob.cut=1; 
p=loadp('lNA3c','pt12','dummy'); p.nt, pplot(p,10);% plotHK(p); 
p=moveX(p,0.01,3); p.nt, pplot(p,1); pause; p=cont(p,2); 





==> geomtut/nodDBC/coarsufu.m <==
function [p,cstop]=coarsufu(p,brout,ds)
% mod of STANUFU with coarsening 
p=ulamcheck(p); % test if a desired lambda value has been passed
brplot=brout(length(bradat(p))+p.plot.bpcmp); %y-axis value in bif-figure
fprintf('%4i %s %s %5.2e %4i  %s %s ', ...
    p.file.count,printcon(getlam(p)),printcon(brplot),p.sol.res,p.sol.iter, ...
    p.sol.meth,printcon(ds));
if(p.sw.errcheck>0) fprintf('%5.2e ',p.sol.err);end
if(p.sw.spcalc==1) fprintf(' %2i ', p.sol.ineg); end;
npr=length(p.sw.bprint); 
for i=1:npr; fprintf('%s ',printcon(brout(length(bradat(p))+p.sw.bprint(i)))); end;
fprintf('\n');
% put anything else here
delmind=11; delm=brout(6+delmind); keepbd=1; sig=p.nc.sig; nit=6; 
if delm>p.nc.errbound; p.fuha.savefu(p); p=degcoarsenX(p,sig,nit,keepbd); 
   p.sol.ds=0.01;  fprintf('\n');end 

cstop=0;
if(getlam(p)<p.nc.lammin)
    fprintf('  lam=%g < lammin=%g, stopping\n',getlam(p),p.nc.lammin); cstop=1;
end
if(getlam(p)>p.nc.lammax)
    fprintf('  lam=%g > lammax=%g, stopping\n',getlam(p),p.nc.lammax); cstop=1;
end
end


==> geomtut/nodDBC/elliptic12.m <==
function [F,E,Z] = elliptic12(u,m,tol)
% ELLIPTIC12 evaluates the value of the Incomplete Elliptic Integrals 
% of the First, Second Kind and Jacobi's Zeta Function.
%
%   [F,E,Z] = ELLIPTIC12(U,M,TOL) where U is a phase in radians, 0<M<1 is 
%   the module and TOL is the tolerance (optional). Default value for 
%   the tolerance is eps = 2.220e-16.
%
%   ELLIPTIC12 uses the method of the Arithmetic-Geometric Mean 
%   and Descending Landen Transformation described in [1] Ch. 17.6,
%   to determine the value of the Incomplete Elliptic Integrals 
%   of the First, Second Kind and Jacobi's Zeta Function [1], [2].
%
%       F(phi,m) = int(1/sqrt(1-m*sin(t)^2), t=0..phi);
%       E(phi,m) = int(sqrt(1-m*sin(t)^2), t=0..phi);
%       Z(phi,m) = E(u,m) - E(m)/K(m)*F(phi,m).
%
%   Tables generating code ([1], pp. 613-621):
%       [phi,alpha] = meshgrid(0:5:90, 0:2:90);                  % modulus and phase in degrees
%       [F,E,Z] = elliptic12(pi/180*phi, sin(pi/180*alpha).^2);  % values of integrals
%
%   See also ELLIPKE, ELLIPJ, ELLIPTIC12I, ELLIPTIC3, THETA, AGM.
%
%   References:
%   [1] M. Abramowitz and I.A. Stegun, "Handbook of Mathematical Functions", 
%       Dover Publications", 1965, Ch. 17.1 - 17.6 (by L.M. Milne-Thomson).
%   [2] D. F. Lawden, "Elliptic Functions and Applications"
%       Springer-Verlag, vol. 80, 1989

% Moiseev Igor
% 34106, SISSA, via Beirut n. 2-4,  Trieste, Italy
% For support, please reply to 
%     moiseev[at]sissa.it, moiseev.igor[at]gmail.com
%     Moiseev Igor, 
%     34106, SISSA, via Beirut n. 2-4,  Trieste, Italy
%
% The code is optimized for ordered inputs produced by the functions 
% meshgrid, ndgrid. To obtain maximum performace (up to 30%) for singleton, 
% 1-dimensional and random arrays remark call of the function unique(.) 
% and edit further code. 

if nargin<3, tol = eps; end
if nargin<2, error('Not enough input arguments.'); end

if ~isreal(u) || ~isreal(m)
    error('Input arguments must be real. Use ELLIPTIC12i for complex arguments.');
end

if length(m)==1, m = m(ones(size(u))); end
if length(u)==1, u = u(ones(size(m))); end
if ~isequal(size(m),size(u)), error('U and M must be the same size.'); end

F = zeros(size(u)); 
E = F;              
Z = E;
m = m(:).';    % make a row vector
u = u(:).';

if any(m < 0) || any(m > 1), error('M must be in the range 0 <= M <= 1.'); end

I = uint32( find(m ~= 1 & m ~= 0) );
if ~isempty(I)
    [mu,J,K] = unique(m(I));   % extracts unique values from m
    K = uint32(K);
    mumax = length(mu);
    signU = sign(u(I));

    % pre-allocate space and augment if needed
	chunk = 7;
	a = zeros(chunk,mumax);
	c = a; 
	b = a;
	a(1,:) = ones(1,mumax);
	c(1,:) = sqrt(mu);
	b(1,:) = sqrt(1-mu);
	n = uint32( zeros(1,mumax) );
	i = 1;
	while any(abs(c(i,:)) > tol)                                    % Arithmetic-Geometric Mean of A, B and C
        i = i + 1;
        if i > size(a,1)
          a = [a; zeros(2,mumax)];
          b = [b; zeros(2,mumax)];
          c = [c; zeros(2,mumax)];
        end
        a(i,:) = 0.5 * (a(i-1,:) + b(i-1,:));
        b(i,:) = sqrt(a(i-1,:) .* b(i-1,:));
        c(i,:) = 0.5 * (a(i-1,:) - b(i-1,:));
        in = uint32( find((abs(c(i,:)) <= tol) & (abs(c(i-1,:)) > tol)) );
        if ~isempty(in)
          [mi,ni] = size(in);
          n(in) = ones(mi,ni)*(i-1);
        end
	end
     
    mmax = length(I);
	mn = double(max(n));
	phin = zeros(1,mmax);     C  = zeros(1,mmax);    
	Cp = C;  e  = uint32(C);  phin(:) = signU.*u(I);
	i = 0;   c2 = c.^2;
	while i < mn                                                    % Descending Landen Transformation 
        i = i + 1;
        in = uint32(find(n(K) > i));
        if ~isempty(in)     
            phin(in) = atan(b(i,K(in))./a(i,K(in)).*tan(phin(in))) + ...
                pi.*ceil(phin(in)/pi - 0.5) + phin(in);
            e(in) = 2.^(i-1) ;
            C(in) = C(in)  + double(e(in(1)))*c2(i,K(in));
            Cp(in)= Cp(in) + c(i+1,K(in)).*sin(phin(in));  
        end
	end
    
    Ff = phin ./ (a(mn,K).*double(e)*2);                                                      
    F(I) = Ff.*signU;                                               % Incomplete Ell. Int. of the First Kind
    Z(I) = Cp.*signU;                                               % Jacobi Zeta Function
    E(I) = (Cp + (1 - 1/2*C) .* Ff).*signU;                         % Incomplete Ell. Int. of the Second Kind
end

% Special cases: m == {0, 1}
m0 = find(m == 0);
if ~isempty(m0), F(m0) = u(m0); E(m0) = u(m0); Z(m0) = 0; end

m1 = find(m == 1);
um1 = abs(u(m1)); 
if ~isempty(m1), 
    N = floor( (um1+pi/2)/pi );  
    M = find(um1 < pi/2);              
    
    F(m1(M)) = log(tan(pi/4 + u(m1(M))/2));   
    F(m1(um1 >= pi/2)) = Inf.*sign(u(m1(um1 >= pi/2)));
    
    E(m1) = ((-1).^N .* sin(um1) + 2*N).*sign(u(m1)); 
    
    Z(m1) = (-1).^N .* sin(u(m1));                      
end


==> geomtut/nodDBC/elliptic12i.m <==
function [Fi,Ei,Zi] = elliptic12i(u,m,tol)
% ELLIPTIC12i evaluates the Incomplete Elliptic Integrals 
% of the First, Second Kind and Jacobi's Zeta Function for the complex 
% value of phase U. Parameter M must be in the range 0 <= M <= 1. 
%
%   [Fi,Ei,Zi] = ELLIPTIC12i(U,M,TOL) where U is a complex phase in 
%   radians, M is the real parameter and TOL is the tolerance (optional). 
%   Default value for the tolerance is eps = 2.220e-16.
%
%   ELLIPTIC12i uses the function ELLIPTIC12 to evaluate the values of
%   corresponding integrals.
%
%   Example:
%   [phi1,phi2] = meshgrid(-2*pi:3/20:2*pi, -2*pi:3/20:2*pi);
%   phi = phi1 + phi2*i;
%   [Fi,Ei,Zi] = elliptic12i(phi, 0.5);
%
%   See also ELLIPKE, ELLIPJ, ELLIPTIC12.
%
%   References:
%   [1] M. Abramowitz and I.A. Stegun, "Handbook of Mathematical Functions", 
%       Dover Publications", 1965, Ch. 17.1 - 17.6 (by L.M. Milne-Thomson).

% Moiseev Igor
% 34106, SISSA, via Beirut n. 2-4,  Trieste, Italy
% For support, please reply to 
%     moiseev.igor[at]gmail.com, moiseev[at]sissa.it
%     Moiseev Igor, 
%     34106, SISSA, via Beirut n. 2-4,  Trieste, Italy

if nargin<3, tol = eps; end
if nargin<2, error('Not enough input arguments.'); end

if ~isreal(m)
    error('The parameter M must be real.')
end

if any(m < 0) || any(m > 1) 
    error('M must be in the range 0 <= M <= 1.'); 
end

% if the input is real, evaluate the elliptic integrals with ELLIPTIC12
% if isreal(u)
%    [Fi,Ei,Zi] = elliptic12(u,m,tol);
%    return;
% end

if length(m)==1, m = m(ones(size(u))); end
if length(u)==1, u = u(ones(size(m))); end
if ~isequal(size(m),size(u))
    error('U and M must be the same size.'); 
end

% capture memory and save the structure of input arrays
F1 = zeros(size(u)); F2 = zeros(size(u)); 
E1 = F1;     E2 = F1;
Z1 = F1;     Z2 = F1;
Fi = F1;     Ei = F1;
Zi = F1;
lambda = []; mu = []; 
I = [];      J  = [];

% make a row vector
m = m(:).'; 
u = u(:).';

% represent u in the form u = phi + i*psi
phi = real(u);
psi = imag(u);

% to avoid singularity of COT(phi) at zero add EPS
I = find (abs(phi) < eps);
phi(I) = eps;
I = [];

% finding the roots of the equation
% X^2 - (cot(phi)^2+m*sinh(psi)^2*csc(phi)^2-1+m)X - (1-m)*cot(phi)^2 = 0
b = -(cot(phi).^2 + m.*sinh(psi).^2.*csc(phi).^2-1+m);
c = -(1-m).*cot(phi).^2;

X1 = -b/2 + sqrt(b.^2/4-c);
I = find(X1>=0);

if length(I) ~= length(u)
    X2 = -b/2 - sqrt(b.^2/4-c);
    J = find(X2>=0);
end

if( ~isempty(I) ) 
    lambda(I) = acot( sqrt(X1(I)) ); 
    mu(I)     = atan( sqrt(1./m(I).*(tan(phi(I)).^2.*cot(lambda(I)).^2 - 1)) );
end
if( ~isempty(J) ) 
    lambda(J) = acot( sqrt(X2(J)) ); 
    mu(J)     = atan( sqrt(1./m(J).*(tan(phi(J)).^2.*cot(lambda(J)).^2 - 1)) );
end

% change of variables taking into account periodicity ceil to the right
lambda = (-1).^floor(phi/pi*2).*lambda + pi*ceil(phi/pi-0.5+eps);
mu     = sign(psi).*real(mu);

[F1(:),E1(:)] = elliptic12(lambda, m, tol);
[F2(:),E2(:)] = elliptic12(mu, 1-m, tol);
 
% complex values of elliptic integral of the first kind
Fi = F1 + sqrt(-1)*F2;

% some calucation optimiziation
sin_lam = sin(lambda); cos_lam = cos(lambda);
sin_mu = sin(mu); cos_mu = cos(mu);

b1 = m.*sin_lam.*cos_lam.*sin_mu.^2.*sqrt(1-m.*sin_lam.^2);
b2 = sin_mu.*cos_mu.*(1-m.*sin_lam.^2).*sqrt(1-(1-m).*sin_mu.^2);
b3 = cos_mu.^2 + m.*sin_lam.^2.*sin_mu.^2;

% complex values of elliptic integral of the second kind
Ei(:) = (b1 + sqrt(-1)*b2)./b3;
Ei(:) = Ei(:) + E1(:) + sqrt(-1)*(-E2(:) + F2(:));

[K,Ee] = ellipke(m);
% complex values of zeta function
Zi(:) = Ei(:) - Ee(:)./K(:).*Fi(:);

% END FUNCTION ELLIPTIC12i()


==> geomtut/nodDBC/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
try Xcont=p.sw.Xcont; catch Xcont=0; end 
if Xcont
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');
%M=massmatrix(X,p.tri,'full');
else M=p.mat.M; 
end 

==> geomtut/nodDBC/getN.m <==
function nu=getN(p,X) % unit normals, sign flipped! 
nu=-per_vertex_normals(X,p.tri); 

==> geomtut/nodDBC/getV.m <==
function V=getV(p,u)
par=u(p.nu+1:end); l=par(7); u=u(1:p.nu); N0=getN(p,p.X); 
X=p.X+u.*N0; M=massmatrix(X,p.tri,'full'); N=getN(p,X);
V=abs(sum(M*(dot(X,N,2)))/3);  V=V+pi*2*l/3; % circular BD addtion 

==> geomtut/nodDBC/gett0.m <==
function [t0,par]=gett0(varargin)
% ..
if nargin==2; p=varargin{1}; t0=varargin{2}; 
else p=loadp(varargin{1}, varargin{2});  t0=varargin{3}; 
end 
par=getaux(p); R=max(sqrt(p.X(:,2).^2+p.X(:,1).^2)); 
h0=p.u(p.nu+1); a=(2*h0*R-1).^2-1; par(4)=a; 
f1=@(t) 2*h0-cos(t)-sqrt(cos(t)^2+a); t0=fzero(@(t) f1(t),t0); 


==> geomtut/nodDBC/nodinit.m <==
function p=nodinit(p,t,ly,nx,ny,par,sym,varargin) % init, 'short' nodoids 
% t=l for cylinder, flagged by icsw=0 (default for varargin=[]
try icsw=varargin{1}; catch icsw=0; end 
p=stanparam(p); p=stanparamX(p); sw.sym=sym; pde=stanpdeo2D(t,ly,nx,ny,sw); 
p.fuha.outfu=@cmcbra; p.fuha.sG=@sGnodD; p.fuha.sGjac=@sGnodDjac; 
p.nc.ilam=[3 1]; p.nc.nq=1; p.fuha.qf=@qfA; p.fuha.qfder=@qjacA; p.sw.qjac=1; 
p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements; %store dimensions
p.sol.xi=1/p.nu; p.fuha.e2rs=@e2rs; p.plot.pstyle=-1; p.plot.bpcmp=1; 
p.nc.neig=20; p.file.smod=1; p.sw.verb=2; p.nc.lammax=100; p.nc.lammin=0; 
p.sw.bifcheck=2; p.sw.foldcheck=1; p.sf=1e0; p.tri=pde.grid.t(1:3,:)';  
% set initial solution
h=par(1); a=par(4); po=pde.grid.p; x=po(1,:)'; phi=po(2,:)'; 
if icsw==0; p.X=[a.*cos(phi), a.*sin(phi),x]; % just cylinder 
else % KPP17 parametrization of nodoids 
  x1=(cos(x)+sqrt(a+cos(x).^2))/(2*abs(h)); x2=zeros(size(x)); xl=size(x,1); 
  for i=1:xl 
    y=@(t) 1./(2*abs(h)).*(cos(t)+sqrt(cos(t).^2+a)).*cos(t)./sqrt(cos(t).^2+a);
    x2(i)=integral(y,0,x(i));  
  end
  p.X=[x1.*cos(phi), x1.*sin(phi), x2]; % initial X 
end
par(7)=max(p.X(:,3))-min(p.X(:,3)); % needed in getV 
[p.X,p.tri]=clean_mesh(p.X,p.tri,'SelfIntersections','ignore'); 
p.np=size(p.X,1); p.nu=p.np; p.nt=size(p.tri,1); u=zeros(p.np,1);
[p.DIR,~,~]=boundary_faces(p.tri); p.idx=unique([p.DIR(:,1);p.DIR(:,2)]);
p=oosetfemops(p); p.u=[u;par]; p.u(p.np+2)=getV(p,p.u); p.u(p.np+3)=getA(p,p.u); 
p.plot.auxdict={'H','V','A','r','l'}; p.nc.foldtol=0.01; 
p.nc.dlammax=5; p.sw.jac=1; p.sol.ds=1; p.nc.dsmax=5; p.nc.mu2=0.01; p.nc.mu1=1; 

==> geomtut/nodDBC/nodinitl.m <==
function p=nodinitl(p,lx,ly,nx,ny,par,sym) % init 
p=stanparam(p); sw.sym=sym; pde=stanpdeo2D(lx,ly,nx,ny,sw); 
p.fuha.outfu=@cmcbra; p.fuha.sG=@sGnodD; p.fuha.sGjac=@sGnodDjac; 
p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements; %store dimensions
p.sol.xi=1/p.nu; p.nc.neq=1; p.fuha.e2rs=@e2rs; p.sw.sfem=-1;
p.sw.spcalc=1; p.plot.pstyle=-1; p.nc.neig=10; p.file.smod=1; p.sw.verb=2; p.nc.lammax=2.15; 
p.nc.lammin=-10^3; p.sw.bifcheck=2; p.sw.foldcheck=1; p.sf=1e0; p.sw.Xcont=1; 
%set initial solution
po=pde.grid.p; x=po(1,:)'; phi=po(2,:)'; p.tri=pde.grid.t(1:3,:)'; 
R=1; r=0.2; x1=min(x); x2=max(x); 
xs=2; ns=20; del=0.1; % extend x (axial) a bit to adjust the parametrization 
xa=linspace(xs*x1, x1-del,ns); xb=linspace(x2+del,xs*x2,ns); xp=[xa'; (x); xb']; 
k2=(R^2-r^2)/(R^2); k=sqrt(k2); 
xp=(x); ns=0; e1=ellipticE(xp,k); f1=ellipticF(xp,k);
d=sqrt(1-k2*sin(xp).^2); x1=1*R*e1-r*f1-R*k2*sin(xp).*cos(xp)./d; 
r1=r./d;   % nodary following Mladenov 2002 
x2=x1(ns+1:end-ns); r2=r1(ns+1:end-ns); % chop off extensions again: 
par(3)=r2(1); par(1)=1./(R-r); % store H 
p.X=[r2.*cos(phi), r2.*sin(phi),x2];p.X=[r2.*cos(phi), r2.*sin(phi),x2]; 
[p.X,p.tri]=clean_mesh(p.X,p.tri,'SelfIntersections','ignore'); 
p.np=size(p.X,1); p.nu=p.np; p.nt=size(p.tri,1); u=zeros(p.np,1);
[p.DIR,~,~]=boundary_faces(p.tri); p.idx=unique([p.DIR(:,1);p.DIR(:,2)]);
p=oosetfemops(p); p.u=[u;par]; p.u(p.np+2)=getV(p,p.u); p.u(p.np+3)=getA(p,p.u); 
p.nc.del=1e-2; p.plot.auxdict={'H','V','A','r','l'}; 

==> geomtut/nodDBC/qfArot.m <==
function q=qfArot(p,u)
par=u(p.nu+1:end); A0=par(3); A=getA(p,u); q=A0-A;
u=u(1:p.np); N=getN(p,p.X);  
grX=grad(p.X,p.tri); %grX=grad(p.Xold,p.tri); 
grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; 
dphix=-p.X(:,2).*grXx*p.X+p.X(:,1).*grXy*p.X; dphix=dot(dphix,N,2);
q3=dphix'*u; q=[q;q3];

==> geomtut/nodDBC/qjacA.m <==
function qu=qjacA(p,u) % changed cause sign of N flipped 
par=u(p.np+1:end); u=u(1:p.np); N=getN(p,p.X); 
X=p.X+u.*N; M=getM(p,X); qu=-2*par(1)*sum(M);

==> geomtut/nodDBC/qjacArot.m <==
function qu=qjacArot(p,u) % \pa_u A
par=u(p.np+1:end); H0=par(1); u=u(1:p.np); N0=getN(p,p.X); 
X=p.X+u.*N0; M=getM(p,X);% N=getN(p,X); 
qu1=-2*H0*sum(M,1); % flipped cause sign of N flipped 
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); 
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; 
dphiy=-p.X(:,2).*grXx*p.X+p.X(:,1).*grXy*p.X; dphiy=dot(dphiy,N0,2);
qu=[qu1;dphiy'];

==> geomtut/nodDBC/sGnodD.m <==
function r=sGnodD(p,u)  % PDE rhs 
par=u(p.nu+1:end); H=par(1); u=u(1:p.np); N0=getN(p,p.X); 
X=p.X+u.*N0; M=getM(p,X); LB=cotmatrix(X,p.tri); N=getN(p,X); 
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; % interpol.surf grad to nodes 
dphix=-p.X(:,2).*grXx*p.X+p.X(:,1).*grXy*p.X; dphix=dot(dphix,N0,2);
r=dot(-LB*X-M*(2*H*N),N,2)+par(6)*dphix;  % rhs, incl.rotational PC
r(p.idx)=u(p.idx); % DBCs

==> geomtut/nodDBC/sGnodDjac.m <==
function Gu=sGnodDjac(p,u) % der.of PC missing 
u=u(1:p.nu); N0=getN(p,p.X);
X=p.X+u.*N0; M=getM(p,X); LB=cotmatrix(X,p.tri); 
[~,Hr,Kr]=discrete_curvatures(X,p.tri); Hr=M\Hr;Kr=M\Kr;  F=4*Hr.^2-2*Kr;
F=spdiags(F,0,p.np,p.np);
Gu=-LB-M*F; Gu(p.idx,:)=0;
for i=1:length(p.idx); Gu(p.idx(i),p.idx(i))=p.sf; end


==> geomtut/nodDBC/stanpdeo2D.m <==
classdef stanpdeo2D < pde  
% stanpdeo2D:  standard 2D OOPDE object for p2p (classdef) 
% nargin=3: lx,ly, h;   
% nargin=4: lx,ly, nx, ny; or lx, ly, h, sw;  
% nargin=5: lx,ly, nx, ny, sw. 
% sw.ref: #ref.steps, sw.sym: if 1, then use ccsquare (like sympoi)  
methods(Access = public)
  function o=stanpdeo2D(lx,ly,varargin) % constructor 
     o.grid=grid2D; ref=0; sym=0;
     if nargin==3; o.grid.square(-lx,lx,-ly,ly,varargin{1}); end 
     if nargin==4; % lx,ly, nx, ny; or lx, ly, h, sw;
        if ~isstruct(varargin{2}); o.grid.square(-lx,lx,-ly,ly,varargin{1},varargin{2});
        else hmax=varargin{1}; sw=varargin{2}; 
            try sym=sw.sym; catch; end 
            switch sym; % 
                case 0; o.grid.square(-lx,lx,-ly,ly,hmax); 
                case 1; o.grid.ccsquare(-lx,lx,-ly,ly,hmax); 
                case 2;  % true criss-cross via sympoi
                    o.grid.square(0,lx,-ly,ly,hmax); 
                     rlongs=o.grid.rlong;  o.grid.rlong=1;
                idx=1:size(o.grid.t,2); % to refine all 
                 o.grid.refineMesh(idx); o.grid.rlong=rlongs;                              
            end
        end
     end 
     if nargin==5;  % lx,ly, nx, ny, sw. 
        nx=varargin{1}; ny=varargin{2}; sw=varargin{3}; 
        try sym=sw.sym; catch; end
         switch sym; % 
            case 0; o.grid.squarechebx(-lx,lx,-ly,ly,nx,ny); 
                %o.grid.square(0,lx,-ly,ly,nx,ny);
            case 1; o.grid.ccsquare(-lx,lx,-ly,ly,nx,ny); 
            case 2; p.plot.ifig=6; p.nc.neq=1; % fill p with some dummys  
                o.grid.squarechebx(-lx,lx,-ly,ly,nx,ny);  
                %o.grid.square(-lx,lx,-ly,ly,nx,ny); 
                rlongs=o.grid.rlong;  o.grid.rlong=1;
                idx=1:size(o.grid.t,2); % to refine all 
                 o.grid.refineMesh(idx); o.grid.rlong=rlongs;                
         end
     end 
     try ref=sw.ref; catch; end  
     for i=1:ref; o.grid.refineMesh; end;
     o.fem=lagrange12D;
   end
end
methods(Access = protected) % only here since required by pde-class
    function r=df(~,~,~); r=0; end % rather use p.fuha.sG in pderesi
end
end


==> geomtut/nodpBC/aaa.m <==
% nodoids with pBCs, [geomtut, §3.4]
%
% cmds1:  one inner buckle nodoid
% cmds1b: experiments with mesh adaptation
% cmds2:  two inner buckles nodoid, i.e., twice the minimal cell of cmds1
% cmds2b: double cell, 2nd BP,  trying to solve quadratic BE

==> geomtut/nodpBC/cmcbra.m <==
function out=cmcbra(p,u)
par=u(p.nu+1:end); X=p.X;  %del=par(10)/p.pold;
%a=[ones(p.np,2) del*ones(p.np,1)]; X=a.*p.X;
V=getV(p,u); A=getA(p,u);
q=boundary_faces(p.tri); ids=unique([q(:,1);q(:,2)]); 
x1=min(X(ids,1)); x2=max(X(ids,1)); 
y1=min(X(ids,2)); y2=max(X(ids,2)); 
z1=min(X(ids,3)); z2=max(X(ids,3)); 
r=min(sqrt(X(:,1).^2+X(:,2).^2)); 
R=max(sqrt(X(:,1).^2+X(:,2).^2)); 
out=[par; V;A;x1;x2;y1;y2;z1;z2;r;R]; 

==> geomtut/nodpBC/cmds1.m <==
%% One inner buckle nodoid
close all; keep pphome; clear classes; % modification in stanpdeo2D 
%% 
global p2pglob; p2pglob.vi=[10 40]; p2pglob.edc='k'; p2pglob.faceal=1; p2pglob.cut=0;  
p2pglob.tsw=3; p2pglob.pbctol=1e-3; % weak tol to identify boundaries 
V0=0; A0=0; h0=1; a=2.4; r=0.2; del=1; sx=0; sy=0; sz=0; sphi=0;
par=[h0; V0; A0; a; r; del; sx; sy; sz; sphi]; % del=height, 10=rot
lx=pi; ly=pi; sym=0; p=[]; ny=70; nx=30; %start with rather coarse mesh
p=nodbuckinit(p,lx,ly,nx,ny,par,sym); p=setfn(p,'bN'); pplot(p); p.sw.Xcont=1; 
%% 1st step  
p.nc.ilam=[6 7 8 9]; p.nc.nq=3; % 3 translational constraints 
p.fuha.qf=@qf; p.fuha.qfder=@qjac; p.sw.qjac=1; p.sol.ds=-0.01; p=cont(p,1);
%% refine initial mesh (twice), in particular at boundary 
sig=0.2; p=loadpp('bN','pt1'); p.sw.rlong=1; p.sw.nobdref=0; 
p=refineX(p,sig); sig=0.25; p=refineX(p,sig); 
%% go further 
p.nc.tol=1e-8;p.sol.ds=-0.01;p.nc.dsmax=0.04; p.nc.dsmin=1e-6; p=cont(p,30); 
%%
p=swibra('bN','bpt1','bN1');p.sol.ds=-0.1; p.nc.tol=1e-6; pause; p.sw.bifcheck=0; p=cont(p,2);
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1;p.nc.tol=1e-4; p.sol.ds=-0.01; p=cont(p,15);
%%
p2pglob.pbctol=1e-3; aux.besw=0; aux.mu2=0.2; aux.m=2; aux.ral=1; p1=qswibra('bN','bpt2',aux);
p=gentau(p1,[0.5,0.5],'bN2',2); p.sol.ds=0.1; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,2);
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1; p.nc.tol=1e-6; p.sol.ds=-0.01; p=cont(p,15); 
%% other direction 
p2pglob.pbctol=1e-2; p=loadp('bN','pt1','bNb'); p.sol.ds=-p.sol.ds; p.nc.tol=1e-6; p=cont(p,10);
 %% branch plot
f=3; mclf(f); p2pglob.pbctol=1e-4;  ylab='r'; xlab='\delta'; 
xlab='\delta';  c=[6 19]; %xlab='z'; ylab='A'; 
plotbra('bN','pt30',f,c,'cl','k','lab',20);
plotbra('bNb','pt10',f,c,'cl',p2pc('gr1'),'lab',10);
plotbra('bN1','pt22',f,c,'cl','b','lab',[15 22]); 
plotbra('bN2','pt20',f,c,'cl','r','lab',[20]); 
%plotbra('bN1r','pt20',f,c,'cl','b','lab',[20]); 
%plotbra('bN2r','pt20',f,c,'cl','r','lab',[20]); 
xlabel(xlab); ylabel(ylab);  
%% soln plot
p2pglob.vi=[30,50]; p2pglob.tsw=5; p2pglob.edc='k'; p2pglob.cut=0; 
plotsol('bNb','pt10'); pause; plotsol('bN','pt3'); pause; plotsol('bN','pt20'); pause 
plotsol('bN1','pt15');pause;  plotsol('bN1','p20');pause; plotsol('bN2','pt15'); pause 
plotsol('bN1r','pt22'); pause; plotsol('bN2r','pt20');









==> geomtut/nodpBC/cmds1b.m <==
%% refine on bN1, good
global p2pglob; 
p2pglob.pbctol=1e-3; p=loadp('bN1','pt10','bN1r'); p.sw.Xfill=0; 
plotsol(p); p.sw.orgper=0; sig=0.1; p.sw.rlong=1; p=refineX(p,sig); pause; 
p.sol.ds=0.1*sign(p.sol.ds); p.nc.tol=1e-3; p=cont(p,10); 
%% after 10 steps refine again 
p=refineX(p,sig); p=cont(p,10); 
%% refine on bN2, good
p=loadp('bN2','pt10','bN2r'); plotsol(p); p.sw.Xfill=0; 
sig=0.1; p.sw.rlong=1; p=refineX(p,sig); pause; 
p.sol.ds=0.1*sign(p.sol.ds); p.nc.tol=0.001; p=cont(p,10); 
%% moveX; better mesh
p=loadp('bN1r','pt20','bN1rm'); plotsol(p); 
delt=0.01; nit=2; p=moveX(p,delt,nit); pause; 
p.sol.ds=0.1*sign(p.sol.ds); p.nc.tol=0.001; p=cont(p,10); 
%% retrigX; same as move 
p=loadp('bN1r','pt20','bN1rrt'); pplot(p,1); p=retrigX(p); pplot(p,10); pause; 
p.sol.ds=0.1*sign(p.sol.ds); p.nc.tol=0.001; p=cont(p,10); 
%% coarsen bN2; works OK 
p=loadp('bN2','pt10','bN2c'); plotsol(p); p2pglob.pbctol=5e-3; 
keepbd=1; sig=0.5; nit=6; p=degcoarsenX(p,sig,nit,keepbd); pause; 
p.sol.ds=0.1*p.sol.ds; % p.sol.ds=-0.1*sign(p.sol.ds); 
p.nc.tol=1e-4; p=cont(p,10); 
%% refine again, works 
p=loadp('bN2c','pt20','bN2cr'); plotsol(p); p2pglob.pbctol=5e-3; p.sw.nobdref=1; 
sig=0.1; p.sw.rlong=1; p=refineX(p,sig); pause; p=cont(p,5); 
p=refineX(p,sig); pause; p=cont(p,5);  % and once more 
%% branch plot
f=3; mclf(f); p2pglob.pbctol=1e-4;  ylab='r'; xlab='\delta'; 
xlab='\delta';  c=[6 19]; %xlab='z'; ylab='A'; 
plotbra('bN1rrt','pt30',f,c,'cl','r','labi',[10]); 
plotbra('bN2cr','pt30',f,c,'cl','b','labi',[10]); 
xlabel(xlab); ylabel(ylab);  
%% 
p2pglob.cut=0; plotsol('bN1','pt10'); pause; plotsol('bN1rrt','pt25');
%%
p2pglob.cut=1; plotsol('bN2','pt20'); pause;
plotsol('bN2c','pt20'); pause;  plotsol('bN2cr','pt30'); 


==> geomtut/nodpBC/cmds2.m <==
%% two inner buckles nodoid, i.e., twice the minimal cell of cmds1
close all; keep pphome; clear classes; % modification in stanpdeo2D 
%% 
global p2pglob; p2pglob.vi=[10 20]; p2pglob.edc='k'; p2pglob.faceal=1; p2pglob.cut=1;  
p2pglob.showN=0; p2pglob.tsw=3; p2pglob.pbctol=1e-8; 
V0=0; A0=0; h0=1; a=2.4; r=0.2; del=1; sx=0; sy=0; sz=0; sphi=0;
par=[h0; V0; A0; a; r; del; sx; sy; sz; sphi]; % del=height, 10=rot
%     1             5       7           10                                                   
lx=2*pi; ly=pi; sym=0; p=[]; ny=70; nx=60; %start with rather coarse mesh
p=nodbuckinit(p,lx,ly,nx,ny,par,sym); p=setfn(p,'lN'); huclean(p);
pplot(p); p.sw.Xcont=1; p0=p;
%% 1st step  
p=p0; p.nc.ilam=[6 7 8 9]; p.nc.nq=3; p.nc.tol=1e-6; mclf(2);  
p.fuha.qf=@qf; p.fuha.qfder=@qjac; p.sw.qjac=1; p.sw.jac=0;
p.sol.ds=-0.01; p.nc.dsmax=0.04; p.sw.para=2; p.plot.bpcmp=19;
p.nc.mu1=0.2; p.nc.mu2=0.05; p.nc.foldtol=1e-2; p.nc.bisecmax=10; p=cont(p,1);
%% refine initial mesh 
p2pglob.pbctol=1e-3; sig=0.5; p=loadpp('lN','pt1'); p.sw.rlong=1; p.sw.nobdref=0; 
p=refineX(p,sig); p2pglob.pbctol=1e-3; %sig=0.25; p=refineX(p,sig); 
%% go 
p.nc.tol=1e-8;p.sol.ds=-0.01;p.nc.dsmax=0.05; p.nc.dsmin=1e-4;
p=cont(p,30); 
%%
p=swibra('lN','bpt1','lN1');p.sol.ds=-0.1; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,2);
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1;p.nc.tol=1e-4; p.sol.ds=-0.01; p=cont(p,15);
%% 2nd BP possibly double, but algebraic bifurcation equations (ABEs) only yield 
% pure modes (see cmds2b). Hence, here switch off ABEs for speed. 
% For small ds, two separate BPs may also be detected; but treating them
% via the qswibra-trick should always work 
aux.besw=0; % switch off ABE computations, just compute kernel
aux.mu2=0.01; aux.m=4; aux.ali=[]; p1=qswibra('lN','bpt2',aux);
%% go on 1st 
p=gentau(p1,1,'lN2a',2); p.sol.ds=0.1; p.nc.tol=1e-4; p.sw.bifcheck=0; 
p=cont(p,2); % two steps without rotational PC; then switch on and cont further
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1; p.nc.tol=1e-4; p.sol.ds=-0.01; p=cont(p,15); 
%% go on 2nd 
p=gentau(p1,[0 0 1],'lN2b',2); p.sol.ds=0.025; p.nc.tol=1e-3; p.sw.bifcheck=0; p=cont(p,4);
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1; p.nc.tol=1e-6; p.sol.ds=-0.01; p=cont(p,15); 
%% depending on ds, the BP at del\approx 1.1 may be BP3 or BP4; adapt accordingly 
p=swibra('lN','bpt4','lN3');p.sol.ds=-0.1; p.nc.tol=1e-4; p.sw.bifcheck=0; p=cont(p,2);
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1; p.nc.tol=1e-6; p.sol.ds=-0.01; p=cont(p,15); 
%% branch plot
f=3; mclf(f); p2pglob.pbctol=1e-4;  ylab='r'; xlab='\delta';  c=[6 19]; 
plotbra('lN','pt30',f,c,'cl','k','labi',[0],'lp',30);
plotbra('lN1','pt20',f,c,'cl','b','lab',[15]); 
plotbra('lN2a',f,c,'cl','r','lab',[10 18]); 
plotbra('lN2b','pt22',f,c,'cl',p2pc('g1'),'lab',[10 22],'fp',1); 
plotbra('lN3','pt8',f,c,'cl','m','lab',[8]); 
xlabel(xlab); ylabel(ylab);  
%% soln plot
p2pglob.vi=[30,50]; p2pglob.tsw=6; p2pglob.edc='k';  p2pglob.cb=0; p2pglob.showN=1; 
p2pglob.cut=1; plotsol('lN','bpt1'); pause; 
p2pglob.cut=1; plotsol('lN1','pt15'); pause;
p2pglob.showbd=2; 
%%
plotsol('lN2a','pt10');pause; plotsol('lN2a','pt18');pause;p2pglob.cut=0;  plotsol('lN2a','pt18'); pause; 
p2pglob.cut=1; plotsol('lN2b','pt10'); pause; plotsol('lN2b','pt22'); pause; 
p2pglob.cut=0; plotsol('lN2b','pt22'); pause; plotsol('lN3','pt8'); 

==> geomtut/nodpBC/cmds2b.m <==
%% double cell, 2nd BP,  trying to solve quadratic BE
aux.besw=1; aux.ali=[1 3];  aux.isotol=1e-4; 
aux.mu2=0.2; aux.m=4; aux.ral=1; p1=qswibra('lN','bpt2',aux);
%% same as lN2a from cmds2 
p=seltau(p1,1,'q1',2); p.nc.tol=1e-4; p.sol.ds=-0.01;p.sw.bifcheck=0; p=cont(p,2); 
%% switch on PC and cont further 
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1; p.nc.tol=1e-6; p.sol.ds=-0.01; p=cont(p,15); 
%% again same as lN2a from cmds2 
p=seltau(p1,2,'q2',2); p.nc.tol=1e-4; p.sol.ds=-0.01;p.sw.bifcheck=0; p=cont(p,2); 
%% switch on PC and cont further 
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1; p.nc.tol=1e-6; p.sol.ds=-0.01; p=cont(p,15); 
%% --- 2nd BP, trying to solve cubic BE; finds no non-isol. solns at all 
aux.besw=1; aux.ali=[1 3];  aux.isotol=1e-4; 
aux.mu2=0.2; aux.m=4; aux.ral=1; p1=cswibra('lN','bpt2',aux);
%% ----------------------- other h0; -mainly so see how BP2 from h0=1 separates 
close all; keep pphome; clear classes; 
%% 
global p2pglob; p2pglob.vi=[10 20]; p2pglob.edc='k'; p2pglob.faceal=1; p2pglob.cut=1;  
p2pglob.showN=0; p2pglob.tsw=3; p2pglob.pbctol=1e-8; 
h0=1; dpre='./';  % output, uncomment as desired; first org 
h0=1.1; dpre='p2/';
h0=0.8; dpre='p1/'; 
%%
V0=0; A0=0; a=2.4; r=0.2; del=1; sx=0; sy=0; sz=0; sphi=0;
par=[h0; V0; A0; a; r; del; sx; sy; sz; sphi]; % del=height, 10=rot
%     1             5       7           10                                                   
lx=2*pi; ly=pi; sym=0; p=[]; ny=70; nx=60; %start with rather coarse mesh
p=nodbuckinit(p,lx,ly,nx,ny,par,sym); p=setfn(p,[dpre 'lN']); huclean(p);
pplot(p); p.sw.Xcont=1; p0=p;
%% 1st step  
p=p0; p.nc.ilam=[6 7 8 9]; p.nc.nq=3; p.nc.tol=1e-6; mclf(2);  
p.fuha.qf=@qf; p.fuha.qfder=@qjac; p.sw.qjac=1; p.sw.jac=0;
p.sol.ds=-0.01; p.nc.dsmax=0.04; p.sw.para=2; p.plot.bpcmp=19; p.nc.neig=50; 
p.nc.mu1=0.2; p.nc.mu2=0.05; p.nc.foldtol=1e-2; p.nc.bisecmax=6; p=cont(p,1);
%% go 
p.nc.tol=1e-8;p.sol.ds=-0.01;p.nc.dsmax=0.05; p.nc.dsmin=1e-4;
p=cont(p,30); 
%% other direction 
p=loadp([dpre 'lN'],'pt1',[dpre 'lNb']); p.sol.ds=-p.sol.ds; p=cont(p,8); 
%% step through BPs and check evals and kernels; 
% h0=1; dubious BP is bpt2;  h0=1.1; dubious BP is bpt2; h0=0.8; dubious BP is bpt1
% but Evals clearly better separated at h0=0.8, h0=1.1 than at  h0=1; 
aux.besw=0; aux.mu2=0.2; aux.m=4; aux.ral=1; p1=qswibra([dpre 'lN'],'bpt2',aux);
%% remainder not really relevant. 
p=gentau(p1,1,'p2/lN1a',2); p.sol.ds=0.1; p.nc.tol=1e-4; p.sw.bifcheck=0; 
p=cont(p,2); % two steps without rot.PC; then switch on and cont further
p.nc.nq=4; p.nc.ilam=[6 7 8 9 10]; p.fuha.qf=@qfrot; p.fuha.qfder=@qjacrot; 
p.file.count=p.file.count+1; p.nc.tol=1e-6; p.sol.ds=-0.01; p=cont(p,15); 
%% branch plot
f=3; mclf(f); p2pglob.pbctol=1e-4;  ylab='r'; xlab='\delta'; 
xlab='\delta';  c=[6 19]; 
plotbra([dpre 'lN'],'pt30',f,c,'cl','k'); 
xlabel(xlab); ylabel(ylab);  
%% soln plot
p2pglob.vi=[30,50]; p2pglob.tsw=6; p2pglob.edc='k';  
p2pglob.cut=1; plotsol([dpre 'lN'],'bpt1'); 


==> geomtut/nodpBC/getA.m <==
function A=getA(p,u) 
u=u(1:p.nu); N=getN(p,p.X); X=p.X+(p.mat.fill*u).*N; 
Af=doublearea(X,p.tri); A=sum(Af); %  check sum(M) 

==> geomtut/nodpBC/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi'); M=filltrafo(p,M); 

==> geomtut/nodpBC/getMf.m <==
function M=getMf(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');

==> geomtut/nodpBC/getN.m <==
function nu=getN(p,X) % unit normals, sign flipped 
nu=-per_vertex_normals(X,p.tri); nu(p.idx,3)=0; % force horizontal tangents at bottom and top

==> geomtut/nodpBC/getV.m <==
function V=getV(p,u)
par=u(p.nu+1:end); l=par(6); up=u(1:p.nu); u=p.mat.fill*up; N0=getN(p,p.X); 
X=p.X+u.*N0; M=getMf(p,X); N=getN(p,X);
V=2*abs(sum(M*(dot(X,N,2)))/3);  V=V+pi*2*l/3; % add bottom and top, why l? 

==> geomtut/nodpBC/grid2D.m <==
classdef grid2D < gridd    
 % properties(SetAccess=protected, GetAccess=public); nPointsInElements double=3;    end
 % properties(Constant=true); spaceDimension double=2; end
    methods(Access=public) 
        % constructor  and copy
        function obj=grid2D()
            obj.nPointsInElements=3;
            switch nargin
                case 0
                    % empty object
                otherwise
                    obj.wrongNumberInputs.throw;
            end
        end  
        
function [x,idx]=bdseg(obj,nSegment) % HU: mod of identifyBound. to extract Boundary segments 
clf;  obj.plot; indx=find(obj.e(5,:)== nSegment);
for k=1:length(obj.e(5,:))
    line(obj.p(1,obj.e(1:2,k)),obj.p(2,obj.e(1:2,k)),...
        'LineWidth',1,'color','blue')
end 
for k=1:length(indx)
    line(obj.p(1,obj.e(1:2,indx(k))),obj.p(2,obj.e(1:2,indx(k))),...
        'LineWidth',3,'color','red')
end        
idx=obj.e(1,indx(:)); x=obj.p(:,idx); 
if nSegment<=max(obj.e(5,:))
    title(['Boundary segment no ',num2str(nSegment)]);
else
    cla
    fprintf(['Sorry, there is not Boundary segment no ',num2str(nSegment),' in this geometry\n']);
end
end
% basic geometries: squares l-shapes, circles                      
function lshape(obj,hmax)
    obj.p=[0 0.5 1 0   0.5 1   0 0.5;...
           0 0   0 0.5 0.5 0.5 1 1 ];

    obj.e=[1   2   3 6 5 8 7   4;
           2   3   6 5 8 7 4   1;...
           0   0.5 0 0 0 0 0   0.5;...
           0.5 1   1 1 1 1 0.5 1;...
           1   1   2 3 4 5 6   6;...
           1   1   1 1 1 1 1   1;...
           0   0   0 0 0 0 0   0];

    obj.t=[1 2 2 3 4 5 ;...
           2 5 3 6 5 8;...
           4 4 5 5 7 7;...
           1 1 1 1 1 1];

    switch nargin
        case 1
        case 2
            if ischar(hmax)               
                hmax=str2double(hmax);
            end
            h=sqrt(2);
            while h > hmax
                obj.refineMesh;
                h=h/2;
            end                 
        otherwise
            obj.wrongNumberInputs.throw;
    end
end

function unitSquare(obj,hmax)
    % obj.unitsquare[hmax]), (c) 2013 Uwe Prüfert

    obj.p=[0 1 1 0;...
           0 0 1 1];

    obj.e=[1 2 3 4;
           2 3 4 1;...
           0 0 0 0;...
           1 1 1 1;...
           1 2 3 4;...
           1 1 1 1;...
           0 0 0 0];

    obj.t=[1 2;...
           2 3;...
           4 4;...
           1 1];

    switch nargin
        case 1 % nothing to do hmax=Inf
        case 2
            if ischar(hmax)               
                hmax=str2double(hmax);
            end
            h=sqrt(2);
            while h > hmax
                obj.refineMesh;
                h=h/2;
            end
        otherwise
            obj.wrongNumberInputs.throw;
    end
end        

function doubleT(obj,scaleFactor)
    % Creates a grid for a double-t shaped domain
    % doubleT()
    % doubleT(scale)
    % Called with no argument, the base has lenght one and the
    % height is three. One can scale the whole domain, but not
    % the proportions.
    % There are 12 boundary segments.
    % To identify boundary segment number call
    % obj.identifyBoundarySegment 
    % (c) 2013 by Uwe Prüfert.

    switch nargin
        case 1
            scale=1/3;
        case 2
            % scale factor
            if ~(isscalar(scaleFactor)&&isa(scaleFactor,'double'))
                obj.wrongClass.throw;
            end
        otherwise
            obj.wrongNumberInputs.throw;
    end

    obj.p=[0 1 2 3 0 1 2 3 1 2 1 2 0 1 2 3 0 1 2 3;...
           0 0 0 0 1 1 1 1 2 2 3 3 4 4 4 4 5 5 5 5];

    obj.e=[1   2   3   4 8 7   10  12  15 16  20  19  18  17 13 14  11   9   6  5;...
           2   3   4   8 7 10  12  15  16 20  19  18  17  13 14 11  9    6   5  1;...
           0   1/3 2/3 0 0 0   1/3 2/3 0  0   0   1/3 2/3 0  0  0   1/3  2/3 0  0;...
           1/3 2/3 1   1 1 1/3 2/3 1   1  1   1/3 2/3 1   1  1  1/3 2/3  1   1  1;...
           1   1   1   2 3 4   4   4   5  6   7   7   7   8  9  10  10   10  11 12];

    obj.t=[1 2 2 3 3 4 6 7  9  10 11 12 13 14 14 15 15 16;...
           2 6 3 7 4 8 7 10 10 12 12 15 14 18 15 19 16 20;...
           5 5 6 6 7 7 9 9  11 11 14 14 17 17 18 18 19 19];
    obj.p = obj.p/3; 
end

function unitCircle(obj,hmax)
    % obj.unitcircle(), obj.unitcircle(hmax), (c) 2013 Uwe Prüfert
    switch nargin
        case 1
            obj.circle(1,0.2);      
        case 2
            obj.circle(1,hmax);
        otherwise
            obj.wrongNumberInputs.throw;
    end          

end    

function freeGeometry(obj,varargin)
    % obj.freeFormedGeometry(outerConstraint,[innerconstrain(s)])
    %(c) 2013 by Uwe Prüfert
    % Since DelaunayTri disapears in future versions, we must
    % handle ode/new release things...
    vers=version('-release');

    if nargin==1 % no constraint given?
        obj.wrongNumberInputs.throw;
    elseif nargin==2  % only one outer constraint
        % prepare data
        X=varargin{1};
        [xx,xy]=size(X);
        if min(xx,xy)~=2
            obj.wrongFormat.throw;
        end
        if xy==2
            % it should be a matrix x;y coordinate
            X=X';
        end
        % distance of boundary points
        ds= sqrt(sum([(X(:,2:end)-X(:,1:end-1)).^2 (X(:,1)-X(:,end)).^2]));

        if ds(end) < 1e-6
            % we assume now that X ist a closed curve and
            % we do not need the doubled point
            X(:,end)=[];
            ds(end)=[];
        end

        % update number of points
        np=length(ds);  h=mean(ds);
        nx=ceil((max(X(1,:))-min(X(1,:)))/h)+1;
        ny=ceil((max(X(2,:))-min(X(2,:)))/h)+1;


        [xm,ym]=meshgrid(linspace(min(X(1,:))+h,max(X(1,:))-h,nx-2),...
            linspace(min(X(2,:))+h,max(X(2,:))-h,ny-2));
        [nx,ny]=size(xm); xm=reshape(xm,1,nx*ny); ym=reshape(ym,1,nx*ny);
        % the constraint is the index of boundary elements
        C= [1:np;2:np,1]'; 
        X=[X';[xm;ym]'];                    
        if str2double(vers(1:4))<2013 % old code                  
            dt=DelaunayTri(X,C); io=dt.inOutStatus; p=dt.X';
            t=dt.Triangulation';
        else
            dt=delaunayTriangulation(X,C); p=dt.Points';  
             t=dt.ConnectivityList';  io=dt.isInterior;                        
        end

        % Detect all triangles inside the object, Select points from inside triangles
        p=p(:,unique(t(:,io))'); t=t(:,io);
% New triangulation only with inside points. We need this iteration because of the renumbering
% within the triangle-point relation. We need here the  old outer point removed field.
        if str2double(vers(1:4))<2013 % old code
            dt=DelaunayTri(p',C); io=dt.inOutStatus; t=dt.Triangulation';
        else
             dt=delaunayTriangulation(p',C); t=dt.ConnectivityList';
             io=dt.isInterior;                        
        end                
        obj.p=p; obj.e=C'; obj.t=t(:,io); obj.t(4,:)=ones(1,size(obj.t,2)); 
        % the parameter s runs from 0 to 1 on the boundary
        sds=sum(ds); obj.e(3,1)=0; obj.e(4,1)=ds(1)/sds; obj.e(5,1)=1;

        % parametrize the boundary
        for k=2:np
            obj.e(3,k)=obj.e(4,k-1);   
            obj.e(4,k)=obj.e(4,k-1) + ds(k) /sds;
            obj.e(5,k)=1; % bd segment number
        end
    else  % a number of (interior) boundaries.
        % prepare data
        % outer "constraint"
        % Collect all boundary segments
        % We check the "polynomiality"
        dsmean=zeros(1,length(varargin));
        for k=1:length(varargin)
            X=varargin{k};
            [xx,xy]=size(X);
            if min(xx,xy)~=2
                obj.wrongFormat.throw;
            end
            if xy==2 % it should be a matrix x;y coordinate
                X=X';
            end
            ds= sqrt(sum([(X(:,2:end)-X(:,1:end-1)).^2 (X(:,1)-X(:,end)).^2]));
            dsmean(k)=mean(ds);
        end
        dsmin=min(dsmean);
        XX=[]; XC=[]; NBDS=[]; % the 5-th row in obj.e=the number of boundary segment 
        XDS=[];  XE=[];
        for k=1:length(varargin)
            X=varargin{k};
            [xx,xy]=size(X);
            if min(xx,xy)~=2
                obj.wrongFormat.throw;
            end
            if xy==2 % it should be a matrix x;y coordinate
                X=X';
            end
            ds= sqrt(sum([(X(:,2:end)-X(:,1:end-1)).^2 (X(:,1)-X(:,end)).^2]));
            % Here prevent "huge edges"
            if dsmean(k)/dsmin>3
                XN=[];
                % refine the polygonial
                xp=1:dsmin*0.5:2;

                for k1=2:size(X,2)
                    xtemp=interp1([X(1,k1-1) X(1,k1)],xp);
                    ytemp=interp1([X(2,k1-1) X(2,k1)],xp);
                    Xtemp=[xtemp;ytemp];
                    Xtemp(:,end)=[];
                    XN=[XN Xtemp];
                end
                xtemp=interp1([X(1,k1) X(1,1)],xp);
                ytemp=interp1([X(2,k1) X(2,1)],xp);
                Xtemp=[xtemp;ytemp];
                Xtemp(:,end)=[];
                XN=[XN Xtemp];
                X=XN;
            end                     
            ds= sqrt(sum([(X(:,2:end)-X(:,1:end-1)).^2 (X(:,1)-X(:,end)).^2]));                     

            if ds(end) < 1e-6
                % we assume now that X ist a closed curve and
                % we do not need the doubled point
                X(:,end)=[];
                ds(end)=[];
            end
            np=length(ds);

            if k==1
                C=[1:np; 2:np,1];
            else
                C= [XC(1,end)+1:XC(1,end)+np;...
                      XC(1,end)+2:XC(1,end)+np,XC(1,end)+1];
            end
            NBDS=[NBDS,k*ones(1,np)]; XC=[XC C]; XX=[XX X];  XDS=[XDS ds];
            sds=sum(ds);
            e3=0; e4=ds(1)/sds;                      
            for k1=2:np                             
                e3(k1)=e4(k1-1); e4(k1)=e4(k1-1) + ds(k1) /sds;                                                       
            end                        
            XE=[XE [e3;e4]];
        end
        h=mean(XDS);
        nx=ceil((max(XX(1,:))-min(XX(1,:)))/h)+1;
        ny=ceil((max(XX(2,:))-min(XX(2,:)))/h)+1;

        [xm,ym]=meshgrid(linspace(min(XX(1,:))+h,max(XX(1,:))-h,nx-2),...
            linspace(min(XX(2,:))+h,max(XX(2,:))-h,ny-2));
        [nx,ny]=size(xm);
        xm=reshape(xm,1,nx*ny);
        ym=reshape(ym,1,nx*ny);

        % the constraint is the index of boundary elements
        X=[XX';[xm;ym]'];                    

        if str2double(vers(1:4))<2013  % old code
            fprintf('old'); dt=DelaunayTri(X,XC'); io=dt.inOutStatus;
            p=dt.X'; t=dt.Triangulation';
        else
             dt=delaunayTriangulation(X,XC');
             p=dt.Points';  
             t=dt.ConnectivityList';
             io=dt.isInterior;                        
        end
% Detect all triangles inside the object, select all points from inside-triangles
        p=p(:,unique(t(:,io))'); t=t(:,io);

        % New triangulation only with inside points
        if str2double(vers(1:4))<2013  % olde code                   
            dt=DelaunayTri(p',XC'); io=dt.inOutStatus; p=dt.X';
            t=dt.Triangulation';
        else
             dt=delaunayTriangulation(p',XC');  p=dt.Points';  
             t=dt.ConnectivityList'; io=dt.isInterior;                        
        end
        obj.p=p; obj.e=XC; obj.e(3:4,:)=XE;
% We have the same number of boundary segments as arguments.
        obj.e(5,:)=NBDS;
        % Again, only interior triangles...
        obj.t=t(:,io);
        obj.t(4,:)=ones(1,size(obj.t,2)); 
        obj.jiggleMesh;
    end
end

function holeInPlane(obj)
    %fd=@(p) ddiff(drectangle(p,-1,1,-1,1),dcircle(p,0,0,0.4));
    fd=@(p) ddiff(dcircle(p,0,0,1),dcircle(p,0,0,0.4));
    pfix=[-1,-1;-1,1;1,-1;1,1]; 
    fh=@(p) min(sqrt( p(:,1).^2 + p(:,2).^2 ) , 1 );
    [p,e,t]=distmesh2d(fd,fh,0.1,[-1,-1;1,1],pfix); 
    obj.p=p'; obj.t=t';obj.e=e';

end

function circle(obj,r,h,x,y)
    % Creates the mesh for a circle geometry
    % obj.circle() Unitcircle with hmax=0.2
    % obj.circle(R) Circle with Radius=R and hmax=0.2
    % obj.circle(R,hmax)
    % obj.circle(R,hmax,xshist,yshift) 
    % Circle with center=(xshif,yshift)             
    % Code valid for MATLAB R>= 2013a by using new 
    % delaynayTriangulation class. For older Matlab
    % Releases it uses old DelaunayTri Class
    % (c) Uwe Prüfert            

    switch nargin
        case 1
            h=0.2; 
            R=linspace(0,1,round(1/h)+1);
            x=0;
            y=0;
        case 2   
            h=r/5;                     
            R=linspace(0,r,round(1/h)+1);
            x=0;
            y=0;
        case 3 
            R=linspace(0,r,round(1/h)+1);
            x=0;
            y=0;
        case 5
            R=linspace(0,r,round(1/h)+1);
        otherwise
            obj.wrongNumberInputs.throw;
    end
    P=[];
    r=R(2)-R(1);
    for k=R 
        n=2*pi*k/r;
        s=linspace(0,2*pi,round(n));
        if length(s)>2
            s(end)=[];
        end

        P=[P [k*sin(s);
                k*cos(s)]];  
    end
    P =[P [0;0]];
    vers=version('-release');
    if str2double(vers(1:4)) >=2014
        dt=delaunayTriangulation(P');                        
        obj.p=dt.Points';
        obj.e=dt.freeBoundary';                
        obj.t=dt.ConnectivityList';                 
    else
        dt=DelaunayTri(P');                        
        obj.p=dt.X';
        obj.e=dt.freeBoundary';                
        obj.t=dt.Triangulation';  

    end

    % Circle has only one boundary segment...
    % s runs from 0 to 1...
    s=linspace(0,1,obj.nEdges+1);
    obj.e(3,:)=s(1:end-1); 
    obj.e(4,:)=s(2:end);
    obj.e(5,:)=ones(1,size(obj.e,2));

    obj.t(4,:)=ones(1,size(obj.t,2));  
    obj.moveMesh(x,y);
end

% %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%    
function square(obj,varargin)
% square(), square(h), square(xmin,xmax,ymin,ymax) square(xmin,xmax,ymin,ymax,h), 
% square(xmin,xmax,ymin,ymax,nx,ny)  % HU 
% No options => unitsqaure with h=0.1
% hmax given but no corner points => unitsquare with given hmax 
% left lower and right upper point given, but no hmax => square with hmax=0.1
% The boundary lenght parameter runs in anti clockwise order from 0 to 1 on everey boundary segment,
% independetly from its length!

% First handle all posible argument...     
gotnx=0; 
switch nargin
    case 1 % no options,unitsqaure with h=0.1
        xmin=0; xmax=1; ymin=0; ymax=1; h=0.1;                    
    case 2 % hmax but no coordinates, unitsquare with hmax                     
        xmin=0; xmax=1; ymin=0; ymax=1;  h=varargin{1};
    case 5 % left lower and right upper point given, but no hmax, square with hmax=0.1
        xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=0.1; 
    case 6 % corners and hmax
        xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=varargin{5};           
    case 7 % corners and nx,ny
        xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; 
        nx=varargin{5}; ny=varargin{6}; gotnx=1; 
    otherwise
         obj.wrongNumberInputs.throw;
end
if ~gotnx; nx=max(2,round((xmax-xmin)/h)+1); ny=max(2,round((ymax-ymin)/h)+1); end           
xmesh=linspace(xmin,xmax,nx); ymesh=linspace(ymin,ymax,ny); [X,Y]=meshgrid(xmesh,ymesh);            
P=[reshape(X,1,nx*ny);reshape(Y,1,nx*ny)];

vers=version('-release');
if str2double(vers(1:4)) >=2014
    dt=delaunayTriangulation(P'); obj.p=dt.Points'; obj.e=dt.freeBoundary';  obj.t=dt.ConnectivityList';                 
else
    dt=DelaunayTri(P'); obj.p=dt.X'; obj.e=dt.freeBoundary'; obj.t=dt.Triangulation'; 
end
% because we have an equidistant boundary, we can compute the boundary "s" in this simple way...
enx=linspace(0,1,nx); eny=linspace(0,1,ny); obj.e(3,1:nx-1)=enx(1:end-1); 
obj.e(3,nx:nx+ny-2)= eny(1:end-1); obj.e(3,nx+ny-1:nx+ny+nx-3)=fliplr(enx(1:end-1));
obj.e(3,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(1:end-1)) ;
obj.e(4,1:nx-1)=enx(2:end); obj.e(4,nx:nx+ny-2)= eny(2:end);
obj.e(4,nx+ny-1:nx+ny+nx-3)=fliplr(enx(2:end)); obj.e(4,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(2:end)) ;
obj=setidssq(obj); obj.t(4,:)=ones(1,size(obj.t,2)); 
end 

function squarechebx(obj,varargin) % cheb in x  *********************************
gotnx=0; 
switch nargin
    case 6 % corners and hmax
        xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=varargin{5};           
    case 7 % corners and nx,ny
        xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; 
        nx=varargin{5}; ny=varargin{6}; gotnx=1; 
    otherwise
         obj.wrongNumberInputs.throw;
end
if ~gotnx; nx=max(2,round((xmax-xmin)/h)+1); ny=max(2,round((ymax-ymin)/h)+1); end     
x=(cos(pi*(0:nx-1)./(nx-1)))'; x=flip(x); xmesh=xmax*x'; 
ymesh=linspace(ymin,ymax,ny); [X,Y]=meshgrid(xmesh,ymesh);            
P=[reshape(X,1,nx*ny); reshape(Y,1,nx*ny)];
dt=DelaunayTri(P'); obj.p=dt.X'; obj.e=dt.freeBoundary'; obj.t=dt.Triangulation'; 
enx=linspace(0,1,nx); eny=linspace(0,1,ny); obj.e(3,1:nx-1)=enx(1:end-1); 
obj.e(3,nx:nx+ny-2)= eny(1:end-1); obj.e(3,nx+ny-1:nx+ny+nx-3)=fliplr(enx(1:end-1));
obj.e(3,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(1:end-1)) ;
obj.e(4,1:nx-1)=enx(2:end); obj.e(4,nx:nx+ny-2)= eny(2:end);
obj.e(4,nx+ny-1:nx+ny+nx-3)=fliplr(enx(2:end)); obj.e(4,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(2:end)) ;
obj=setidssq(obj); obj.t(4,:)=ones(1,size(obj.t,2)); 
end 

function squarechebxy(obj,varargin) % Cheb in x and y *******************************
gotnx=0; 
switch nargin
    case 6 % corners and hmax
        xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=varargin{5};           
    case 7 % corners and nx,ny
        xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; 
        nx=varargin{5}; ny=varargin{6}; gotnx=1; 
    otherwise
         obj.wrongNumberInputs.throw;
end
if ~gotnx; nx=max(2,round((xmax-xmin)/h)+1); ny=max(2,round((ymax-ymin)/h)+1); end     
x=cos(pi*(0:nx-1)/(nx-1))'; x=flip(x); xmesh=xmax*x'; 
y=cos(pi*(0:ny-1)/(ny-1))'; y=flip(y); ymesh=ymax*y'; 
[X,Y]=meshgrid(xmesh,ymesh);            
P=[reshape(X,1,nx*ny); reshape(Y,1,nx*ny)];
dt=DelaunayTri(P'); obj.p=dt.X'; obj.e=dt.freeBoundary'; obj.t=dt.Triangulation'; 
enx=linspace(0,1,nx); eny=linspace(0,1,ny); obj.e(3,1:nx-1)=enx(1:end-1); 
obj.e(3,nx:nx+ny-2)= eny(1:end-1); obj.e(3,nx+ny-1:nx+ny+nx-3)=fliplr(enx(1:end-1));
obj.e(3,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(1:end-1)) ;
obj.e(4,1:nx-1)=enx(2:end); obj.e(4,nx:nx+ny-2)= eny(2:end);
obj.e(4,nx+ny-1:nx+ny+nx-3)=fliplr(enx(2:end)); obj.e(4,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(2:end)) ;
obj=setidssq(obj); obj.t(4,:)=ones(1,size(obj.t,2)); 
end 


function ellipse(obj)
    fd=@(p) p(:,1).^2/2^2+p(:,2).^2/1^2-1;
    [p,e,t]=distmesh2d(fd,@huniform,0.2,[-2,-1;2,1],[]);
    obj.p=p'; obj.e=e'; obj.t=t';
end

% turn and move actions
function turnMesh(obj,arc)
    % turns mesh points 
    % obj.turnMesh(Arc)
    A=[cos(arc) -sin(arc);...
        sin(arc) cos(arc)];
    obj.p=A*obj.p;
end

function moveMesh(obj,x,y)
    % Moves meshpoints 
    % obj.moveMesh(xshift,yshift)
    if isscalar(x)&& isscalar(y)
        obj.p(1,:)=obj.p(1,:)+x;
        obj.p(2,:)=obj.p(2,:)+y;
    else
        obj.wrongFormat.throwAsCaller;
    end
end

% refine (and coarsening - later)
function refineUniformly(obj,n)
    switch nargin
        case 1
            n=1;
        case 2
            if ~isscalar(n)
                obj.wrongFormat.throw
            end

        otherwise
            obj.wrongNumberInputs.throw
    end
    for k=1:n
        obj.refineMesh
    end
end

function refineMesh(obj,varargin)
    % Method for refinement of grid
    % obj.refineMesh();
    % obj.refineMesh(triangles_to_refine);            
    switch nargin
        case 1
            toRefine=1:obj.nElements;
        case 2                    
            toRefine=varargin{1};
            if ~(isvector(toRefine)&&length(toRefine)<=obj.nElements)
                obj.wrongFormat.throw;
            end
        otherwise
            wrongNumberInputs.throw;
    end

    obj.refineRGB(toRefine);             
    obj.t=[obj.t; ones(1,size(obj.t,2))];            
end

function jiggleMesh(obj,prop,value)
    switch nargin
        case 1
            obj.jiggle;
        case 3
            switch prop
                case 'n'
                    for k=1:value
                        obj.jiggle;
                    end
                case 'quality'
                    k=0;
                    maxjiggle=15;
                    while min(getMeshQuality(obj))<value...
                            &&k<maxjiggle
                       obj.jiggle;
                       k=k + 1;
                    end
                otherwise
                    obj.wrongFormat.throwAsCaller;
            end
        otherwise
            obj.wrongNumberInputs.throw;
    end
end
%  ---------------------------- plot etc. ----------------------------

function plot(obj,varargin)   
    % plot method for class gridd
    % obj.plot()
    % obj.plot(z)
    % obj.plot(arglist)
    % obj.plot(z,arglist)
    % arglist can contain pairs of parameters for controling plot,
    % see eg. help plot and the Matlab Reference page for plot.                   
    ax=axescheck(varargin{:});
    ax=newplot(ax);  

    if (nargin == 1) || (mod(nargin-1,2) == 0)                     
        x=obj.p(1,:);
        y=obj.p(2,:);            
        z=zeros(size(x));
        patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
            'facecolor',[1 1 1],...
            'edgecolor',get(ax,'DefaultSurfaceEdgeColor'),...
           'parent',ax,...
            varargin{:}); 
        view(ax,2);
    else         
        x=obj.p(1,:); y=obj.p(2,:); z=varargin{1}; 
        if length(z) == obj.nPoints       
            if 0
            patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
                'facevertexcdata',z(:),'facecolor','interp', ...
                'edgecolor',get(ax,'DefaultSurfaceEdgeColor'),...
                'parent',ax,varargin{2:end});
            else % HU better scaling

             patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
                'facevertexcdata',z(:),'facecolor','interp', ...
                'edgecolor',get(ax,'DefaultSurfaceEdgeColor'),...
                'parent',ax,varargin{2:end}); 
            end
            set(gca,'Box','on');  view(3); %   grid(ax,'on'); colorbar;
        elseif length(z) == obj.nElements                        
            x=reshape(obj.p(1,obj.t(1:3,:)),3,obj.nElements);
            y=reshape(obj.p(2,obj.t(1:3,:)),3,obj.nElements);
            z=[1;1;1]*z;
            cz=z;
            patch(x,y,z,cz,'lineStyle','none',varargin{2:end}); 
            view(ax,3);
            grid(ax,'on');
            colorbar;
        end
    end  
   % axis(ax,'tight'); 
   % axis equal     
end




function identifyBoundarySegment(obj,nSegment)
    % obj.identifyBoundarySegment(nSegment)
    % plots the boundary segment number nSegment in red.
    % If the segment not exists, nothing will be highlighted.
    % (c) 2013 by Uwe Prüfert
    clf; obj.plot;
    if nargin == 1 % on arguments
        for k=1:min(10,obj.nBoundarySegments)                    
            figure()
            obj.identifyBoundarySegment(k);   
        end
    else
        clf
        obj.plot;
        indx=find(obj.e(5,:) == nSegment);
        for k=1:length(obj.e(5,:))
            line(obj.p(1,obj.e(1:2,k)),obj.p(2,obj.e(1:2,k)),...
                'LineWidth',1,'color','blue')
        end 
        for k=1:length(indx)
            line(obj.p(1,obj.e(1:2,indx(k))),obj.p(2,obj.e(1:2,indx(k))),...
                'LineWidth',3,'color','red')
        end
        if nSegment<=max(obj.e(5,:))
            title(['Boundary segment no ',num2str(nSegment)]);
        else
            cla
            fprintf(['Sorry, there is not Boundary segment no ',num2str(nSegment),' in this geometry\n']);
        end
    end
end


function quiver(obj,dx,dy)
            x=reshape(obj.p(1,obj.t([1 2 1 3 2 3],:)),6,obj.nElements);              
            z=zeros(size(x));
            y=reshape(obj.p(2,obj.t([1 2 1 3 2 3],:)),6,obj.nElements);  
            h=patch(x,y,z);
            set(h,'FaceColor','none','EdgeColor',[0.9 0.9 0.9]);
            view(0,90)
    for k=1:obj.nPoints
        line([obj.p(1,k),obj.p(1,k)+0.05*dx(k)],...
            [obj.p(2,k),obj.p(2,k)+0.05*dy(k)],'Color','r');
    end
end

% utilities

function boundaryPoints=getBoundaryPoints(obj)
    %boundaryPoints=obj.getBoundaryPoints
    % Gives back the point on the boundary of a grid.
    % (c) 2013 by Uwe Prüfert
    boundaryPoints=obj.p(:,unique(obj.e(1:2,:)));        
end

function n=nBoundaryPoints(obj)
    n=length(obj.getBoundaryPoints);
end

function index= getBoundaryPointsIndex(obj)
    %index= obj.getBoundaryPointsIndex
    % Gives back the index of the points on the boundary of a grid.
    % (c) 2013 by Uwe Prüfert
    index=unique(obj.e(1:2,:))';        
end

function index= getInnerPointsIndex(obj)
    %index=obj.getInnerPointsIndex
    % Gives back the index of the points not on the boundary of a grid.
    % (c) 2013 by Uwe Prüfert

    index=1:obj.nPoints;
    index(obj.getBoundaryPointsIndex)=[];      
end

function innerPoints=getInnerPoints(obj)
    %innerPoints=obj.getInnerPoints
    % Gives back the  points not the boundary of a grid.
    % (c) 2013 by Uwe Prüfert
    indx=obj.getInnerPointsIndex;
    if ~isempty(indx)
        innerPoints=obj.p(:,indx);
    else
        warning('grid2D:emptyInnerPointsIndex',...
            'Grid contains no inner points.');
    end
end

function val=getMeshQuality(obj)
    % a,b,c are the square of the edge lenghts
    a=sum((obj.p(:,obj.t(2,:))-obj.p(:,obj.t(1,:))).^2);
    b=sum((obj.p(:,obj.t(3,:))-obj.p(:,obj.t(2,:))).^2);
    c=sum((obj.p(:,obj.t(3,:))-obj.p(:,obj.t(1,:))).^2);

    val=sum([(b+c-a)./(2*sqrt(b.*c));...
        (a+c-b)./(2*sqrt(a.*c));...
        (a+b-c)./(2*sqrt(a.*b))]);

end

% coefficients 

function [bvalvec]=convCoefficientsMpt(obj,b)
    %computes the value of the coefficient b in the center of every triangle
    % coefficent can be a vector of dim 2 x 1, or a cell array of dim 2 x 1 

    % 'symbolic' variables x, y  and t are neccesary for evaluation of string 
    % objects like c='sin(x)' etc.
    p=obj.p; t=obj.t;  x=p(1,:); y=p(2,:);

    if ~((max(size(b))>=2)&&(min(size(b))>=1))
        ME=MException('ccoefficients:wrongCoefficientDefinition',...
            ' b must be a vector');
        throw(ME);
    end
    % two cases:
    % cell-array - entries are strings, or doubles
    if isa(b,'cell')
        b1=b{1};
        b2=b{2};

    elseif isa(b,'double')
        b1=b(1,:);
        b2=b(2,:);
    else
        ME=MException('ccoefficients:wrongCoefficientDefinition',...
            ' Wrong coefficient definition');
        throw(ME);
    end

    if isa(b1,'function_handle') || isa(b1,'inline')
        bval=feval(b1,x,y);
    elseif isa(b1,'char'),
        bval=eval(b1).*ones(1,obj.nPoints);
    elseif isa(b1,'numeric')
        if length(b1)==obj.nPoints
            % c vektor and defined in p
            bval=b1;
        elseif length(b1)==1,
            % skalar
            bval=b1*ones(obj.nElements,1);
        elseif length(b1)==obj.nElements,
            bval=b1;
        else
            MException('ccoefficients:wrongSize',...
                'wrong sized b(1)').throwAsCaller;

        end
    elseif isa(b1,'inline')
        bval=b(x,y);
    else
        MException('ccoefficients:wrongSize',...
            'wrong formated b(1)').throwAsCaller;

    end
    if length(bval) == obj.nElements
        % b(1) is a vektor and defined in center of mass of triagle
    else
        dimb=size(bval);
        if dimb(1) == 1
            bval=bval';
        end
        bval=obj.point2Center(bval);
    end
    dimb=size(bval);
    if dimb(1) == 1
        bval=bval';
    end
    % first column of bvalvec
    bvalvec=bval;

    if isa(b2,'function_handle') || isa(b2,'inline')
        bval=feval(b2,x,y);
    elseif isa(b2,'char'),
        bval=eval(b2).*ones(1,obj.nElements);
    elseif isa(b2,'numeric')
        if length(b2)==obj.nPoints
            % c vektor and defined in p
            bval=b2;
        elseif length(b2)==1,
            % skalar
            bval=b2*ones(obj.nElements,1);
        elseif length(b2)==obj.nElements
            bval=b2;
        else
            ME=MException('ccoefficients:wrongSize','wrong sized b(1)');
            throw(ME);
        end
    elseif isa(c,'inline')
        bval=b(x,y);
    else
        ME=MException('ccoefficients:wrongSize','wrong formated b(1)');
        throw(ME);
    end

    if length(bval) == obj.nElements
        % b(1) is a vektor and defined in center of mass of triagle

    else
        dimb=size(bval);
        if dimb(1) == 1
            bval=bval';
        end
        bval=obj.point2Center(bval);
    end
    dimb=size(bval);
    if dimb(1) == 1
        bval=bval';
    end
    bvalvec=[bvalvec,bval];
end

function [cval,aval,fval]=aCoefficientsMpt(obj,c,a,f) % HU: needs cleanup! 
    %computes the value of the coefficients in the center of every triangle
    % 'symbolic' variables x, y  are neccesary for evaluation of string 
    % objects like c='sin(x)' etc.
    p=obj.p;    t=obj.t;
    switch class(c)
        case 'function_handle'
            midp=obj.midpts; x=midp(1,:); y=midp(2,:); cval=feval(c,x,y);
            [rows,cols]=size(cval);
            if rows == 1; cval=[cval;cval]; end % scalar
            if max(rows,cols)==obj.nPoints
                cval=[obj.point2Center(cval(1,:));...
                    obj.point2Center(cval(2,:))];
            end                      
        case 'double'
            % four cases: (i) scalar (ii) 2 x 2 matrix 
            %  (iii) vector length np, (iv) vector length nt
            [rows,cols]=size(c); %rows,cols, pause 
            switch max(rows,cols)
                case 1; cval=c(ones(2,obj.nElements));
                case 2; % constant matrix 
                    if c(1,2)==0; % diagonal case 
                     c1=c(1,1); c2=c(2,2); %pause
                     cval(1,:)=c1(ones(1,obj.nElements));                     
                     cval(2,:)=c2(ones(1,obj.nElements)); 
                    else % 
                     c1=c(1,1); c2=c(1,2); c3=c(2,1); c4=c(2,2); 
                     cval(1,:)=c1(ones(1,obj.nElements));  % pa_x(c1*u_x)                 
                     cval(2,:)=c2(ones(1,obj.nElements));  % pa_x(c2*u_y)
                     cval(3,:)=c3(ones(1,obj.nElements)); % pa_y(c3*u_x)
                     cval(4,:)=c4(ones(1,obj.nElements));  % pa_y(c4*u_y)                            
                    end 
                case obj.nPoints                    
                    cval=obj.point2Center(c);
                    cval=[cval;cval];
                case obj.nElements  % the good one, nothing to do
                    cval=[c(:)';c(:)'];
                otherwise % HU: matrix, [c1(1:np c2(1:np); c3(1:np) c4(1:np)] 
                    %               or  [c1(1:nt c2(1:nt); c3(1:nt) c4(1:nt)] 
                    np=obj.nPoints; nt=obj.nElements; 
                    if cols==2*np                                                
                        cval(1,:)=obj.point2Center(c(1,1:np));
                        cval(2,:)=obj.point2Center(c(1,np+1:2*np));
                        cval(3,:)=obj.point2Center(c(2,1:np));
                        cval(4,:)=obj.point2Center(c(2,np+1:2*np));                       
                    elseif rows==2*np; % diagonal matrix
                        cval(1,:)=obj.point2Center(c(1:np));
                        cval(2,:)=zeros(1,nt); 
                        cval(3,:)=zeros(1,nt); 
                        cval(4,:)=obj.point2Center(c(np+1:2*np));
                    else 
                        cval(1,:)=c(1,1:nt); cval(2,:)=c(1,nt+1:2*nt);
                        cval(3,:)=c(2,1:nt); cval(4,:)=c(2,nt+1:2*nt);
                    end
            end
        case 'char'
            % must be a single char symbolizing the coefficent function.
            % For evaluating the coefficient function,
            % we need x and y variables "hanging in the air".  
            % Hence, the next warning can be ignored!
            midp=obj.midpts; x=midp(1,:); y=midp(2,:); 
            try; cval=eval(c); catch ME; throw(ME); end
            [rows,cols]=size(cval);
            switch max(rows,cols)
                case 1  % c is a constant like 'pi'
                    cval=cval(ones(2,obj.nElements));
                case obj.nElements
                    cval=[cval;cval];
                otherwise
                    throw(obj.wrongFormat);
            end            
            case 'cell'
        % must be a 2*2 cell array which refers to the entries of a 2*2
        % diffusion matrix. Every Entry must be double or a single char symbolizing
        % the part of the coefficent function like in the case 'char'.
        [rows,cols] = size(c); %rows, cols 
        if (rows ~=2) || (cols ~=2); throw(obj.wrongFormat);  end
        cval = zeros(4,obj.nElements);  cvalcell = cell(2,2);
        % For evaluating the coefficient function, we need x and y variables "hanging in the air".
        % Hence, the next warning can be ignored!
        midp = obj.midpts;  x = midp(1,:);  y = midp(2,:); 
        try
            for i = 1:2
                for j = 1 : 2
                    switch class(c{i,j})
                        case 'char'
                            cvalcell{i,j} = eval(c{i,j});
                        case 'double'
                            cvalcell{i,j} = c{i,j};
                        otherwise
                            obj.wrongClass.throwAsCaller
                    end
                end
            end
        catch ME
            throw(ME);
        end
            for i = 1:2
                for j = 1 : 2
                    linIndex = 2*(i-1)+j;
                    cvalij = cvalcell{i,j};
                    cvalij = cvalij(:);
                    [rows,cols] = size(cvalij);
                    switch max(rows,cols)
                        case 1  % c is a constant like 'pi'
                            cval(linIndex,:) = cvalij(ones(1,obj.nElements));
                        case  obj.nElements
                            cval(linIndex,:) = cvalij';
                        otherwise
                            throw(obj.wrongFormat);
                    end
                end
            end
        otherwise
            throw(obj.wrongClass)
    end
    % repeat code from case 'c'...
    switch class(a)
        case 'function_handle'
            midp=obj.midpts; x=midp(1,:); y=midp(2,:); aval=feval(a,x,y);
            [rows,cols]=size(aval);
            if max(rows,cols)==obj.nPoints
                aval= obj.point2Center(aval); aval=aval(:)';
            end  
        case 'double'
            [rows,cols]=size(a);
            switch max(rows,cols)
                case 1; aval=a(ones(1,obj.nElements));            
                case obj.nPoints
                    aval=obj.point2Center(a); aval=aval(:)';    
                case obj.nElements % the good one, nothing to do
                    aval=a(:)';
                otherwise
                    obj.wrongFormat.throwAsCaller
            end
        case 'char'         
            midp=obj.midpts; x=midp(1,:); y=midp(2,:);
            try; aval=eval(a); catch ME; ME.throwAsCaller; end
            [rows,cols]=size(aval);
            switch max(rows,cols)
                case 1; aval=aval(ones(1,obj.nElements));             
                case obj.nElements; % work already done 
                otherwise; finiteElements.wrongFormat.throwAsCaller;
            end
        case 'cell'
            obj.wrongClass.throwAsCaller;
        otherwise
            obj.wrongClass.throwAsCaller;
    end 

    switch class(f)
        case 'function_handle'
            midp=obj.midpts; x=midp(1,:); y=midp(2,:); fval=feval(f,x,y);
            [rows,cols]=size(fval);
            if max(rows,cols)==obj.nPoints; fval= obj.point2Center(fval); end  
        case 'double'  
            [rows,cols]=size(f);          
            switch max(rows,cols)
                case 1; fval=f(ones(1,obj.nElements));
                case obj.nPoints;  fval=obj.point2Center(f);  
                case obj.nElements;   fval=f; % the good one, nothing to do                     
                otherwise; obj.wrongFormat.throw;
            end
        case 'char'        
            midp=obj.midpts; x=midp(1,:); y=midp(2,:);
            try; fval=eval(f); catch ME; throw(ME); end
            [rows,cols]=size(fval);
            switch max(rows,cols)
                case 1; fval=fval(ones(1,obj.nElements));
                case obj.nElements % work already done
                otherwise;  throw(obj.wrongFormat);
            end
        case 'cell'
            error('Sorry, Cell array input not jet implemented!')
        otherwise
            throw(obj.wrongClass)
    end

end    

% utilities: diameter, center of triangle, has triangle a boundary edge etc.
function diam=triangleDiameters(obj)
    % diam=obj.triangleDiameters() 
    % Computes the (outer) diameter of all triangles
    d1=(obj.p(:,obj.t(1,:))-obj.p(:,obj.t(2,:)));
    d2=(obj.p(:,obj.t(1,:))-obj.p(:,obj.t(3,:)));
    d3=(obj.p(:,obj.t(2,:))-obj.p(:,obj.t(3,:)));
    diam(1,:)=sqrt(diag(d1'*d1));
    diam(2,:)=sqrt(diag(d2'*d2));      
    diam(3,:)=sqrt(diag(d3'*d3));             
    diam=max(diam);
end 

function mpt=midpts(obj)
    % mpt=obj.midpts()
    % helper method of class grid2D
    % computes the coordinates of the midpoints
    % of triangles of gt             
    mpt=1/3*(obj.p(:,obj.t(1,:))...
        +obj.p(:,obj.t(2,:))...
        +obj.p(:,obj.t(3,:)));
end            

function b=isBoundaryTriangle(obj)
    %  b=isBoundaryTriangle(gt) 
    % Method that indicates the boundary points.
    % b is a vector of length(#triangles)    %

    % Algorithmus: falls in der k-ten Spalte von N 
    % Nullen stehen, hat das Dreieck weniger als drei
    % Nachbarn, ist also ein Dreieck mit Randkante            
    N=obj.neighbours();            
    b=false(1,size(obj.t,2));
    for k=1:size(N,2)
        n=0; % keine Randkanten
        for j=1:3
            if N(j,k)==0,
                n=n+1;
            end
        end
        b(k)=(n>0);
    end
end    

function indx=pointToElementIndex(obj,pt)
    % pointToElementIndex gives back the index of the triangle
    % containing the point pt pt must be a vector of length
    % two.
    % indx=isPointInTriangle(obj,pt)

    b= obj.isPointInTriangle(pt);
    indx=find(b);            
end

function b=isPointInDomain(obj,pt)
    % isPointInDomain - true if the point pt is in at least
    % one triangle of the triangulation
    % 
    b=any(obj.isPointInTriangle(pt));
end

function varargout= gradient(obj,f,varargin)  
    % gradient -- computes the gradient of f
    % obj.gradient(f)
    % f must be a vector of length number of points

    % Default values: 100 Points for meshgrid and evaluation on the
    % grids points.
    n=100;
    p1=obj.p(1,:);
    p2=obj.p(2,:);

    % insert here options

    if nargout == 0
        % without return argument we can skip everything ;-)
        % maybe in future throw here an error
        return
    end

    f=full(f);

    vers=version('-release');
    if any(vers(1:4) >= '2014')                 
        % compute interpolant for data "f"
        F=scatteredInterpolant(obj.p(1,:)',obj.p(2,:)',f);
        % meshgrid
        tx=linspace(min(obj.p(1,:)),max(obj.p(1,:)),n)';
        ty= linspace(min(obj.p(2,:)),max(obj.p(2,:)),n)';
        [X,Y]=meshgrid(tx,ty); 
        % Evaluate F on new grid
        z=F(X,Y);
        [dx,dy]=gradient(z,tx,ty);

        % COmpute interpolant for the gradeint
        DX=scatteredInterpolant(reshape(X,n^2,1),...
                                reshape(Y,n^2,1),...
                                reshape(dx,n^2,1));

        DY=scatteredInterpolant(reshape(X,n^2,1),...
                                reshape(Y,n^2,1),...
                                reshape(dy,n^2,1));
        % Evaluate interpoalnts
        dx=DX(p1,p2);
        dy=DY(p1,p2);
    else            
        F=TriScatteredInterp(obj.p(1,:)',obj.p(2,:)',f);
        tx=linspace(min(obj.p(1,:)),max(obj.p(1,:)),n)';
        ty= linspace(min(obj.p(2,:)),max(obj.p(2,:)),n)';


        [X,Y]=meshgrid(tx,ty);            
        z=F(X,Y);           
        [dx,dy]=gradient(z,tx,ty);   

        DX=TriScatteredInterp(reshape(X,n^2,1),...
                                reshape(Y,n^2,1),...
                                reshape(dx,n^2,1));

        DY=TriScatteredInterp(reshape(X,n^2,1),...
                                reshape(Y,n^2,1),...
                                reshape(dy,n^2,1));

        dx=DX(obj.p(1,:),obj.p(2,:));
        dy=DY(obj.p(1,:),obj.p(2,:));
    end

    switch nargout
        case 0
            % do nothing                    
        case 1                   
            varargout{1}=[dx;dy];
        case 2
            varargout{1}=dx;
            varargout{2}=dy;
        otherwise
    end
end  
function [sidelength,area]=sideLengthAndArea(obj)
%Method to compute  side lengths and areas of triangles.
    dx=zeros(3,obj.nElements);
    dy=zeros(3,obj.nElements);
    sidelength=zeros(3,obj.nElements);
    for k=1:3,
        k1=rem(k,3)+1;
        k2=rem(k1,3)+1;
        dx(k,:)=obj.p(1,obj.t(k1,:)) - obj.p(1,obj.t(k2,:));
        dy(k,:)=obj.p(2,obj.t(k1,:)) - obj.p(2,obj.t(k2,:));
        sidelength(k,:)=sqrt(dx(k,:).*dx(k,:) + dy(k,:).*dy(k,:));
    end;
    area=0.5*abs(dx(1,:).*dy(2,:) - dx(2,:).*dy(1,:));
end
function pts2dom(obj,P) % point-cloud to PTE structure; all boundary edges get identifier 1, HU  
 dt=delaunayTriangulation(P'); obj.p=dt.Points'; 
 obj.e=dt.freeBoundary'; obj.t=dt.ConnectivityList'; 
 obj.t(5,:)=ones(1,size(obj.t,2));  setids1(obj); 
end   

function ccsquare(obj,varargin) % criss-cross-square, like square, but with rect-midpoints, HU
    gotnx=0; 
    switch nargin
        case 1 % no options,unitsqaure with h=0.1
            xmin=0; xmax=1; ymin=0; ymax=1; h=0.1;                    
        case 2 % hmax but no coordinates, unitsquare with hmax                     
            xmin=0; xmax=1; ymin=0; ymax=1;  h=varargin{1};
        case 5 % left lower and right upper point given, but no hmax, square with hmax=0.1
            xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=0.1; 
        case 6 % corners and hmax
            xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=varargin{5};           
        case 7 % corners and nx,ny
            xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; 
            nx=varargin{5}; ny=varargin{6}; gotnx=1; 
        otherwise
             obj.wrongNumberInputs.throw;
    end
    if ~gotnx; nx=max(2,round((xmax-xmin)/h)+1); ny=max(2,round((ymax-ymin)/h)+1); end          
    xmesh=linspace(xmin,xmax,nx); ymesh=linspace(ymin,ymax,ny); [X,Y]=meshgrid(xmesh,ymesh);            
    P=[reshape(X,1,nx*ny);reshape(Y,1,nx*ny)];
    dx=(xmax-xmin)/(nx-1); dy=(ymax-ymin)/(ny-1); % add rectangle midpoints to grid 
    for i1=0:nx-2; for i2=0:ny-2; 
            xc=xmin+dx/2+i1*dx; yc=ymin+dy/2+i2*dy;
            cp=[xc;yc]; P=[P cp];
        end; end
    P=P'; P=unique(P,'rows','stable'); P=P'; vers=version('-release');
    if str2double(vers(1:4)) >=2014
        dt=delaunayTriangulation(P'); obj.p=dt.Points'; obj.e=dt.freeBoundary';  obj.t=dt.ConnectivityList';                 
    else
        dt=DelaunayTri(P'); obj.p=dt.X'; obj.e=dt.freeBoundary'; obj.t=dt.Triangulation'; 
    end
    % because we have an equidistant boundary, we can compute the boundary "s" in this simple way...
    enx=linspace(0,1,nx); eny=linspace(0,1,ny); obj.e(3,1:nx-1)=enx(1:end-1); 
    obj.e(3,nx:nx+ny-2)= eny(1:end-1); obj.e(3,nx+ny-1:nx+ny+nx-3)=fliplr(enx(1:end-1));
    obj.e(3,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(1:end-1)) ;
    obj.e(4,1:nx-1)=enx(2:end); obj.e(4,nx:nx+ny-2)= eny(2:end);
    obj.e(4,nx+ny-1:nx+ny+nx-3)=fliplr(enx(2:end)); obj.e(4,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(2:end)) ;

    % set the boundary segment number...
    obj.e(5,1:nx-1)=ones(1,nx-1); obj.e(5,nx:nx+ny-2)=2*ones(1,ny-1);
    obj.e(5,nx+ny-1:nx+ny+nx-3)=3*ones(1,nx-1);
    obj.e(5,nx+ny+nx-2:2*nx+2*ny-4)=4*ones(1,ny-1);           

    obj.t(4,:)=ones(1,size(obj.t,2)); 
end     % ccsquare
function ccsquarecheb(obj,varargin) % criss-cross-square, like square, but with rect-midpoints, HU
    gotnx=0; 
    switch nargin
        case 1 % no options,unitsqaure with h=0.1
            xmin=0; xmax=1; ymin=0; ymax=1; h=0.1;                    
        case 2 % hmax but no coordinates, unitsquare with hmax                     
            xmin=0; xmax=1; ymin=0; ymax=1;  h=varargin{1};
        case 5 % left lower and right upper point given, but no hmax, square with hmax=0.1
            xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=0.1; 
        case 6 % corners and hmax
            xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; h=varargin{5};           
        case 7 % corners and nx,ny
            xmin=varargin{1}; xmax=varargin{2}; ymin=varargin{3}; ymax=varargin{4}; 
            nx=varargin{5}; ny=varargin{6}; gotnx=1; 
        otherwise
             obj.wrongNumberInputs.throw;
    end
    if ~gotnx; nx=max(2,round((xmax-xmin)/h)+1); ny=max(2,round((ymax-ymin)/h)+1); end          
    x=(cos(pi*(0:nx-1)./(nx-1)))'; x=flip(x); xmesh=xmax*x'; 
    ymesh=linspace(ymin,ymax,ny); [X,Y]=meshgrid(xmesh,ymesh);            
    P=[reshape(X,1,nx*ny);reshape(Y,1,nx*ny)];
    dx=(xmax-xmin)/(nx-1); dy=(ymax-ymin)/(ny-1); % add rectangle midpoints to grid 
    for i1=0:nx-2; for i2=0:ny-2; 
            xc(i1+1)=(x(i1+2)+x(i1+1))/2;
            %xc=xmin+dx/2+i1*dx; 
            yc=ymin+dy/2+i2*dy;
            cp=[xc(i1+1);yc]; P=[P cp];
        end; end
    P=P'; P=unique(P,'rows','stable'); P=P'; vers=version('-release');
    if str2double(vers(1:4)) >=2014
        dt=delaunayTriangulation(P'); obj.p=dt.Points'; obj.e=dt.freeBoundary';  obj.t=dt.ConnectivityList';                 
    else
        dt=DelaunayTri(P'); obj.p=dt.X'; obj.e=dt.freeBoundary'; obj.t=dt.Triangulation'; 
    end
    % because we have an equidistant boundary, we can compute the boundary "s" in this simple way...
    enx=linspace(0,1,nx); eny=linspace(0,1,ny); obj.e(3,1:nx-1)=enx(1:end-1); 
    obj.e(3,nx:nx+ny-2)= eny(1:end-1); obj.e(3,nx+ny-1:nx+ny+nx-3)=fliplr(enx(1:end-1));
    obj.e(3,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(1:end-1)) ;
    obj.e(4,1:nx-1)=enx(2:end); obj.e(4,nx:nx+ny-2)= eny(2:end);
    obj.e(4,nx+ny-1:nx+ny+nx-3)=fliplr(enx(2:end)); obj.e(4,nx+ny+nx-2:2*nx+2*ny-4)=fliplr(eny(2:end)) ;

    % set the boundary segment number...
    obj.e(5,1:nx-1)=ones(1,nx-1); obj.e(5,nx:nx+ny-2)=2*ones(1,ny-1);
    obj.e(5,nx+ny-1:nx+ny+nx-3)=3*ones(1,nx-1);
    obj.e(5,nx+ny+nx-2:2*nx+2*ny-4)=4*ones(1,ny-1);           

    obj.t(4,:)=ones(1,size(obj.t,2)); 
end     % ccsquare

function annulus(obj,r1,r2,h)  % HU
    fd=@(p) ddiff(dcircle(p,0,0,r2),dcircle(p,0,0,r1));
    pfix=[-1,-1;-1,1;1,-1;1,1];
    fh=@(p) min(0.5+sqrt( p(:,1).^2 + p(:,2).^2 ) , 2 );
    [p,e,t]=distmesh2d(fd,fh,h,[-1,-1;1,1],pfix); 
    obj.p=p'; obj.t=t'; obj.e=e';
end

function freeGeoPts(obj,X,P,bdsi) % mod of grid2D.freeGeometry, with inner point list 
% X=bd-points, P=inner grid points, bdsi= splitting points for bd-segment identific. 
 xy=size(X,2);  if xy==2; X=X';  end
 ds= sqrt(sum([(X(:,2:end)-X(:,1:end-1)).^2 (X(:,1)-X(:,end)).^2]));
 if ds(end) < 1e-6 % we assume now that X ist a closed curve
  X(:,end)=[]; ds(end)=[];
 end
 np=length(ds); h=mean(ds);   % update number of points
 xm=P(1,:); ym=P(2,:); % from here as in org freeGeometry 
 [nx,ny]=size(xm); xm=reshape(xm,1,nx*ny); ym=reshape(ym,1,nx*ny);
 % the constraint is the index of boundary elements
 C= [1:np;2:np,1]';
 X=[X';[xm;ym]'];     
 dt=delaunayTriangulation(X,C);
 p=dt.Points';  t=dt.ConnectivityList'; io=dt.isInterior;                        
 % Detect all triangles inside the object, select all points from inside triangles
 p=p(:,unique(t(:,io))');  t=t(:,io);   
 dt=delaunayTriangulation(p',C);            
 t=dt.ConnectivityList'; io=dt.isInterior;      
 obj.p=p;  obj.e=C'; obj.t=t(:,io);
 obj.t(4,:)=ones(1,size(obj.t,2));  
 % the parameter s runs from 0 to 1 on the boundary
 sds=sum(ds);  obj.e(3,1)=0;
 obj.e(4,1)=ds(1)/sds;   obj.e(5,1)=1;
 % parametrize the boundary and assign identifiers
 nbd=length(bdsi); 
 for k=2:np
    obj.e(3,k)=obj.e(4,k-1);   
     obj.e(4,k)=obj.e(4,k-1) + ds(k) /sds;
     obj.e(5,k)=nbd+1;
     for i=1:nbd
        if k<bdsi(i); obj.e(5,k)=i; break; end % bd segment number
      end
 end
end


function toplot(obj,z0,R,rho,varargin) % parametric plot, HU                         
ax=axescheck(varargin{:}); ax=newplot(ax);  
x0=obj.p(1,:); y0=obj.p(2,:); x=(R+rho*cos(y0)).*cos(x0); 
y=(R+rho*cos(y0)).*sin(x0);  z=rho*sin(y0); 
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none', ... %get(ax,'DefaultSurfaceEdgeColor'),...
        'parent',ax,varargin{2:end}); 
 set(gca,'Box','on'); colormap cool; view([-30 40]);  set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); 
end

function spplot(obj,z0,R,varargin) % sphere plot, HU                         
ax=axescheck(varargin{:}); ax=newplot(ax);  
x0=obj.p(1,:); y0=obj.p(2,:);    
x=R*cos(y0).*cos(x0); y=R*cos(y0).*sin(x0); z=R*sin(y0); 
%size(x),size(y),size(z), size(z0)
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none','parent',ax,varargin{2:end}); 
 set(gca,'Box','on'); colormap cool; view([-30 40]);   set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); 
end
function spplot0(obj,z0,R,varargin) % sphere plot, HU, black edges                     
ax=axescheck(varargin{:}); ax=newplot(ax);  
x0=obj.p(1,:); y0=obj.p(2,:);    
x=R*cos(y0).*cos(x0); y=R*cos(y0).*sin(x0); z=R*sin(y0); 
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','k', 'parent',ax,varargin{2:end}); 
 set(gca,'Box','on'); colormap cool; view([-30 40]); set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); 
end

function spdplot(obj,z0,a,c,varargin) % ellipsoid plot, HU                         
ax=axescheck(varargin{:}); ax=newplot(ax);  
x0=obj.p(1,:); y0=obj.p(2,:); b=a; 
x=a*cos(y0).*cos(x0); y=b*cos(y0).*sin(x0); z=c*sin(y0); 
%size(x),size(y),size(z), size(z0)
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none', 'parent',ax,varargin{2:end}); 
 set(gca,'Box','on'); colormap cool; view([-30 40]);   set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); 
end

function ellplot(obj,z0,a,b,c,varargin) % ellipsoid plot, HU                         
ax=axescheck(varargin{:}); ax=newplot(ax);  
x0=obj.p(1,:); y0=obj.p(2,:);    
x=a*cos(y0).*cos(x0); y=b*cos(y0).*sin(x0); z=c*sin(y0); 
%size(x),size(y),size(z), size(z0)
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none',  'parent',ax,varargin{2:end}); 
 set(gca,'Box','on'); colormap cool; view([-30 40]);   set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); 
end

function coneplot(obj,z0,a,varargin) % cone plot, HU                         
ax=axescheck(varargin{:}); ax=newplot(ax);  
x0=obj.p(1,:); y0=obj.p(2,:); r=sqrt(x0.^2+y0.^2); 
x=a*x0; y=a*y0; z=-r; 
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none',  'parent',ax,varargin{2:end}); 
 set(gca,'Box','on'); colormap cool; view([-30 40]);   set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); 
end

function coneplotscal(obj,z0,a,s,varargin) % cone plot, HU                         
ax=axescheck(varargin{:}); ax=newplot(ax);  
x0=s*obj.p(1,:); y0=s*obj.p(2,:); r=sqrt(x0.^2+y0.^2); 
x=a*x0; y=a*y0; z=-r; 
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none',  'parent',ax,varargin{2:end}); 
 set(gca,'Box','on'); colormap cool; view([-30 40]);   set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); 
end

function cyplot(obj,z0,R,varargin) % cylinder plot, HU 
ax=newplot();  
x0=obj.p(1,:); y0=obj.p(2,:);    
x=R*cos(x0); y=R*sin(x0); z=y0; 
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none'); 
 set(gca,'Box','on'); colormap cool; 
 view([30 40]);   set(gca,'FontSize',14); 
 if nargin>3; cmin=varargin{1};  cmax=varargin{2};  caxis([cmin cmax]); end 
 axis(ax,'tight'); axis(ax,'image'); 
end

function tocyplot(obj,z0,lz,R,varargin) % top of cylinder plot, HU      
ax=newplot();  
x=R*obj.p(1,:); y=R*obj.p(2,:); z=lz*ones(1,length(y)); 
patch('faces',obj.t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',z0(:),'facecolor','interp', ...
        'edgecolor','none'); 
 set(gca,'Box','on'); colormap cool; 
 if nargin>3; cmin=varargin{1};  cmax=varargin{2};  caxis([cmin cmax]); end 
 view([30 40]);   set(gca,'FontSize',14); 
 axis(ax,'tight'); axis(ax,'image'); %colorbar
end
end % Access public 

methods(Access=protected)
    function neighbourIndex=getNeighbourPointsIndex(obj,k,d)
        %neighbourIndex=obj.getNeighbourPointsIndex(k)
        % Computes the index of all neighboured points of  
        % point k.            
        %neighbourIndex=obj.getNeighbourPointsIndex(k,d)
        % Computes the index of all neighboured points of  
        % point k in Domain d.

        [~,indx]=find(obj.t(1:3,:)==k);
        if (nargin == 3)
            indx=indx(obj.t(4,indx) == d);
        end
        neighbourIndex=unique(obj.t(1:3,indx))';
        neighbourIndex(neighbourIndex==k)=[];
    end
end 

methods(Access=private)
    function jiggle(obj)      
        %obj.jiggle
        % Jiggles the mesh
        % (c) 2013 by Uwe Prüfert

        innerPoints=obj.getInnerPointsIndex;
        for k=innerPoints                
            indx=obj.getNeighbourPointsIndex(k);
            % mean value 
            obj.p(:,k)=sum(obj.p(:,indx),2)/length(indx);
        end
    end
    
    function b=isPointInTriangle(obj,pt)
        % isPointInTriangle -  gives back a bool vector of length nTri.
        % b ist true if the point pt is i the triangle of a given
        % mesh object.
        % b=obj.isPointInTriangle(pt) 
        % Algortihm: Transform the point wrt the transformation of 
        % the triangle into the unit triangle  and
        % decide based on the relation pt_x < 0 pt_y < 0 ... etc.
        p=obj.p;
        t=obj.t;
        p1=p(:,(t(1,:)));
        p2=p(:,(t(2,:)));
        p3=p(:,(t(3,:)));
        x21=p2(1,:)-p1(1,:);
        x31=p3(1,:)-p1(1,:);
        y21=p2(2,:)-p1(2,:);
        y31=p3(2,:)-p1(2,:);            
        J=x21.*y31-x31.*y21; 
        % transform the point into the unit-triangle and
        % decide
        ptx=pt(1)-p1(1,:);
        pty=pt(2)-p1(2,:);
        ptux=1./J.*(y31.*ptx-x31.*pty);
        ptuy=1./J.*(x21.*pty-y21.*ptx);
        b=~(sum([ptux;ptuy])>1 | ptux<0 | ptuy<0);
    end

    function N=neighbours(obj,varargin)
        % N=neigbours(gt[,indx]) 
        % computes to every triangle the 
        % index of neighbored triangles              
%             nt=length(obj.t(1,:));            
        if nargin==2,
            indx=varargin{1};
        else
            indx=1:obj.nElements;
        end            
        N=sparse_null(3,obj.nElements);
        for k=1:length(indx),
            nk=obj.ent(indx(k));
            [i]=find(nk==k);
            nk(i)=[];
            N(1:length(nk),indx(k))=nk;
        end
    end

    function intl=ent(obj,it)
        % ent Indices of triangles neighboring
        % a given set of triangles. 
%             nt=size(obj.t,2);
        obj.nPoints=size(obj.p,2);
        switch nargin
            case 1
                % all neighbours
                it=1:obj.nElements;
            case 2
                % okay
            otherwise
                obj.wrongNumberInputs.throw;
        end   
        it1=ones(1,obj.nElements);
        it1(it)=zeros(size(it));
        it1=find(it1);  
        ip1= obj.t(1,it)';
        ip2= obj.t(2,it)';
        ip3= obj.t(3,it)';

        % Make a connectivity matrix.
        A=sparse(ip1,ip2,1,obj.nPoints,obj.nPoints);
        A=A+sparse(ip2,ip3,1,obj.nPoints,obj.nPoints);
        A=A+sparse(ip3,ip1,1,obj.nPoints,obj.nPoints);

        ntl=zeros(1,nnz(A-A')); % a slight overestimate
        nnt=0;          

        for i=1:length(it1),
            if A( obj.t(2,it1(i)), obj.t(1,it1(i))) || ...
                    A( obj.t(3,it1(i)), obj.t(2,it1(i))) || ...
                    A( obj.t(1,it1(i)), obj.t(3,it1(i)))
                nnt=nnt+1;
                ntl(nnt)=it1(i);
            end
        end
        intl=sort([it ntl(1:nnt)]);
    end 

    function  refineRGB(obj,markedElements)
        %refineRGB: local refinement of finite element mesh by red-green-blue
        %           refinement, where marked elements are red-refined.
        %  
        %    This methods bases on a code taken from the paper 
        %    >> Efficient Implementation of Adaptive P1-FEM in Matlab <<
        %    by S. Funken, D. Praetorius, and P. Wissgott. 
        % Original Authors: 
        % 
        %    S. Funken, D. Praetorius, P. Wissgott  10-07-08
        %  Adaption for grid2D class by Uwe Pruefert   2013

        coordinates=obj.p';
        boundary=obj.e';
        elements=obj.t(1:3,:)';

        nE=size(elements,1);
        %*** Sort elements such that first edge is longest
        dx=coordinates(elements(:,[2,3,1]),1)-coordinates(elements,1);
        dy=coordinates(elements(:,[2,3,1]),2)-coordinates(elements,2);
        [~,idxMax]=max(reshape(dx.^2+dy.^2,nE,3),[],2);
        idx=( idxMax==2 );
        elements(idx,:)=elements(idx,[2,3,1]); 
        idx=( idxMax==3 );
        elements(idx,:)=elements(idx,[3,1,2]); 
        %*** Obtain geometric information on edges

        [edge2nodes,element2edges,boundary2edges{1}] ...
           =provideGeometricData(elements,boundary(:,1:2));
        %*** Mark edges for refinement
        %element2edges
        edge2newNode=zeros(max(max(element2edges)),1);
        try; rlong=obj.rlong; catch; rlong=0; end 
        if rlong;  edge2newNode(element2edges(markedElements,1))=1;
        else edge2newNode(element2edges(markedElements,:))=1;
        end        
        swap=1; %swap=[]; pause % HU
        while ~isempty(swap)
            markedEdge=edge2newNode(element2edges);
            swap=find( ~markedEdge(:,1) & (markedEdge(:,2) | markedEdge(:,3)) );                
            edge2newNode(element2edges(swap,1))=1;
        end
        %*** Generate new nodes

        edge2newNode((edge2newNode)>0)=size(coordinates,1) + ...
            (1:nnz(edge2newNode));
        idx=find(edge2newNode);
        coordinates(edge2newNode(idx),:) ...
           =(coordinates(edge2nodes(idx,1),:)+...
            coordinates(edge2nodes(idx,2),:))/2;
        %*** Refine boundary elements 
        % In constrast to the original code,
        % we must extend the boundary matrix
        % by adding informations on the number
        % of boundary and the start and end
        % parameter. Importand for evaluating
        % u=f(s) statements... U.P.
        if ~isempty(boundary)
            newNodes=edge2newNode(boundary2edges{1});  
            markedEdges=find(newNodes);
            % We compute the   midpoint of
            % edge. It will be the end point
            % of the first end the starting
            % point of the second set of new
            % edges. U.P.
            newEdgeMidpoint=(boundary(markedEdges,4)+boundary(markedEdges,3))/2;

            if ~isempty(markedEdges)
                boundary=[boundary(~newNodes,:); ...
                            boundary(markedEdges,1),newNodes(markedEdges),boundary(markedEdges,3),newEdgeMidpoint,boundary(markedEdges,5:end); ...
                            newNodes(markedEdges),boundary(markedEdges,2),newEdgeMidpoint,boundary(markedEdges,4:end)]; 
            end
        end
        newNodes=edge2newNode(element2edges);
        %*** Determine type of refinement for each element
        markedEdges=(newNodes~=0);
        none=~markedEdges(:,1);
        bisec1 =( markedEdges(:,1) & ~markedEdges(:,2) & ~markedEdges(:,3) );
        bisec12=( markedEdges(:,1) &  markedEdges(:,2) & ~markedEdges(:,3) );
        bisec13=( markedEdges(:,1) & ~markedEdges(:,2) &  markedEdges(:,3) );
        red    =( markedEdges(:,1) &  markedEdges(:,2) &  markedEdges(:,3) );
        %*** Generate element numbering for refined mesh
        idx=ones(nE,1);
        idx(bisec1) =2; %*** green=newest vertex bisection of 1st edge
        idx(bisec12)=3; %*** blue (right)=newest vertex bisection of 1st and 2nd edge
        idx(bisec13)=3; %*** blue (left)=newest vertex bisection of 1st and 3rd edge
        idx(red)    =4; %*** red refinement
        idx=[1;1+cumsum(idx)];
        %*** Generate new elements
        newElements=zeros(idx(end)-1,3);
        newElements(idx(none),:)=elements(none,:);
        newElements([idx(bisec1),1+idx(bisec1)],:) ...
           =[elements(bisec1,3),elements(bisec1,1),newNodes(bisec1,1); ...
               elements(bisec1,2),elements(bisec1,3),newNodes(bisec1,1)];
        newElements([idx(bisec12),1+idx(bisec12),2+idx(bisec12)],:) ...
           =[elements(bisec12,3),elements(bisec12,1),newNodes(bisec12,1); ...
               newNodes(bisec12,1),elements(bisec12,2),newNodes(bisec12,2); ...
               elements(bisec12,3),newNodes(bisec12,1),newNodes(bisec12,2)]; 
        newElements([idx(bisec13),1+idx(bisec13),2+idx(bisec13)],:) ...
           =[newNodes(bisec13,1),elements(bisec13,3),newNodes(bisec13,3); ...
               elements(bisec13,1),newNodes(bisec13,1),newNodes(bisec13,3); ...
               elements(bisec13,2),elements(bisec13,3),newNodes(bisec13,1)];
        newElements([idx(red),1+idx(red),2+idx(red),3+idx(red)],:) ...
           =[elements(red,1),newNodes(red,1),newNodes(red,3); ...
               newNodes(red,1),elements(red,2),newNodes(red,2); ...
               newNodes(red,3),newNodes(red,2),elements(red,3); ...
               newNodes(red,2),newNodes(red,3),newNodes(red,1)];

        obj.p=coordinates';
        obj.e=boundary';
        obj.t=newElements'; 

        % local function
        function [edge2nodes,element2edges,boundaries] ...
               =provideGeometricData(elements,boundaryG)
            %provideGeometricData: returns geometric data for finite element mesh
            %
            %Usage:
            %
            %[edges2nodes,element2edges,dirichlet2edges,neumann2edges] ...
            %   =provideGeometricData(elements,dirichlet,neumann)
            %
            %Authors:
            % 
            %    S. Funken, D. Praetorius, P. Wissgott  10-07-08


            nEE=size(elements,1);
            nB=nargin-1;
            %*** Node vectors of all edges (interior edges appear twice) 
            I=elements(:);
            J=reshape(elements(:,[2,3,1]),3*nEE,1);
            %*** Symmetrize I and J (so far boundary edges appear only once)
            pointer=[1,3*nEE,zeros(1,nB)];


            I=[I;boundaryG(:,2)];
            J=[J;boundaryG(:,1)];

            pointer(3)=pointer(2) + size(boundaryG,1);

            %*** Create numbering of edges
            idxIJ=find(I < J);
            edgeNumber=zeros(length(I),1);
            edgeNumber(idxIJ)=1:length(idxIJ);
            idxJI=find(I > J);
            number2edges=sparse(I(idxIJ),J(idxIJ),1:length(idxIJ));
            [foo{1:2},numberingIJ]=find(number2edges);
            [foo{1:2},idxJI2IJ]=find(sparse(J(idxJI),I(idxJI),idxJI) );  

            edgeNumber(idxJI2IJ)=numberingIJ;
            %*** Provide element2edges and edge2nodes
            element2edges=reshape(edgeNumber(1:3*nEE),nEE,3);
            edge2nodes=[I(idxIJ),J(idxIJ)];
            %*** Provide boundary2edges

            boundaries=edgeNumber(pointer(2)+1:pointer(3));

        end
    end
end

methods(Static)  
    % here bcoefficient is STATIC         
    function[qval,gval,hval,rval]=boundCoefficients(p,b)
        % compute the boundary coefficients
        % 
        % q,g,h,r are everything that can be evaluated by eval of feval, The
        % independent variables must be named by x,y (Euklidian) or by s (arc-length
        % parametrization)

       if length(p) == 2,           
            x=p(1);
            y=p(2);
        else
            s=p;
        end
        m=b(2);
        qval=0;
        gval=0;
        hval=0;
        rval=0;
        lengthq=b(3);
        lengthg=b(4);
        if m == 0 % only Neumann BCs
            qval=eval(char(b(5:5+lengthq-1)));
            gval=eval(char(b(5+lengthq:5+lengthq+lengthg-1)));
        else % only Dirichlet BCs
            lengthh=b(5);
            lengthr=b(6);
            char(b(9:9+lengthh-1));
            hval=eval(char(b(9:9+lengthh-1)));
            rval=eval(char(b(9+lengthh:9+lengthh+lengthr-1)));
        end  
    end         
end

% we don't need this stuff, so we better hide it
methods(Hidden)
    % all methods from handle
    % intended not to shown...
     addlistener(obj)
     ge(obj)
     le(obj)
     ne(obj)
     notify(obj)
     gt(obj)
     eq(obj)
     findobj(obj)
     findprop(obj)
     lt(obj)        
end  
end


==> geomtut/nodpBC/lnodpBCmov.m <==
%% script for BD-movie, long nodoids 
global p2pglob; 
c=[6 19]; f=1; figure(fn); clf; sbd=1:2:9; subplot(11,2,sbd); cla; % subplot of BD 
sub1=[11,2,2:2:10]; sub2=[11,2,13:2:21];  sub3=[11,2,14:2:22]; % subplots for solns 
vi1=[30 30]; vi2=[30,80]; % views 
ylab='r'; xlab='\delta'; % plot the BD 
plotbra('lN','pt30',f,c,'cl','k','lsw',0,'lp',30);
plotbra('lN1','pt20',f,c,'cl','b','lsw',0); 
plotbra('lN2a',f,c,'cl','r','lsw',0); 
plotbra('lN2b','pt22',f,c,'cl',p2pc('g1'),'lsw',0,'fp',1); 
plotbra('lN3','pt8',f,c,'cl','m','lsw',0); 
xlabel(xlab); ylabel(ylab);  
grid on; box on; p2pglob.pbctol=1e-2; % relax pbctol to avoid load-errors 
dirlist={'lN','lN1','lN2a','lN2b','lN3'}; % list of branches to move through 
slist=[3 3]; elist=[1 1]; fp=3; % start-list, end list
dir=dirlist{1}; p=loadp(dir,['pt' mat2str(fp)]); % plot one solution (to check sizes) 
bl=length(bradat(p)); xcmp=bl+c(1); ycmp=bl+c(2); 
cp=plot(p.branch(xcmp,end),p.branch(ycmp,end),'mo','Linewidth',4); 
p2pglob.subp=sub1; p2pglob.edc='k'; p2pglob.cut=0; p2pglob.vi=vi1; pplot(p,fn); 
p2pglob.subp=sub2; p2pglob.edc='k'; p2pglob.cut=1; pplot(p,fn); 
p2pglob.subp=sub3; p2pglob.vi=vi2; pplot(p,fn); 
pause; % use this pause to adapt window size(s) 
movstart=1; clear M; % prepare movie 
for j=1:length(dirlist); % loop over branches 
   dir=dirlist{j};  labs=sort(getlabs(dir)); 
   try st=slist(j); catch; st=1; end; try eo=elist(j); catch; eo=0; end 
   labs=labs(st:end-eo); fp=1; incr=1; 
   np=floor(length(labs)/incr)-1; % number of steps through the BD 
   for i=0:np % loop through branch      
    p=loadp(dir,['pt' mat2str(labs(fp+i*incr))]);  %plotsol(p,1,1,2,'sub',ssol);   
    p2pglob.subp=sub1; p2pglob.edc='k'; p2pglob.cut=0; p2pglob.vi=vi1; pplot(p,fn); 
    p2pglob.subp=sub2; p2pglob.edc='k'; p2pglob.cut=1; pplot(p,fn); 
    p2pglob.subp=sub3; p2pglob.vi=vi2; pplot(p,fn); 
    br=p.branch; set(cp,'XData',br(xcmp,end),'YData',br(ycmp,end));     
    M(movstart+i)=getframe(1);  pause(0.1); % put full fig into movie    
   end 
   M(movstart+np+1)=getframe(1);
   movstart=movstart+1+np % append further frames at end 
   % pause
end
mymov2avi(M,'nodpBCl'); % export movie to disk   -aspect 19:10
p2pglob.subp=[]; 


==> geomtut/nodpBC/mytitle.m <==
function tis=mytitle(p)
tis=[p.file.pname mat2str(p.file.count) ', ' ...
            '(r,H)=(' mat2str(p.branch(6+19,end),3) ',' mat2str(p.u(p.nu+1),3) ')']; 

==> geomtut/nodpBC/nodbuckinit.m <==
function p=nodbuckinit(p,lx,ly,nx,ny,par,sym) % init 
p=stanparam(p); p=stanparamX(p); sw.sym=sym; pde=stanpdeo2D(lx,ly,nx,ny,sw); 
p.fuha.sG=@sGnodpBC; p.fuha.sGjac=@sGnodpBCjac;
p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements; %store dimensions
p.sol.xi=1/p.nu; p.nc.neq=1; p.fuha.e2rs=@e2rs; p.sw.sfem=-1;
p.sw.spcalc=1; p.plot.pstyle=-1; p.nc.neig=20; p.file.smod=1; p.sw.verb=2; 
p.sw.bifcheck=2; p.sw.foldcheck=0; 
%set initial solution, again using KPP-parametr.
po=pde.grid.p; p.tri=pde.grid.t(1:3,:)'; h=par(1); a=par(4); x=po(1,:)'+lx; 
phi=po(2,:)'; x1=(cos(x)+sqrt(a+cos(x).^2))/(2*abs(h)); 
l=size(x,1); x2=0*x1; % zeros(size(x)); 
for i=1:l % z=z(x) by (numerical) integration 
  y=@(t) 1./(2*abs(h)).*(cos(t)+sqrt(cos(t).^2+a)).*cos(t)./sqrt(cos(t).^2+a);
  x2(i)=integral(y,0,x(i));
end
p.X=[x1.*cos(phi), x1.*sin(phi),x2]; % rotate 
m=min(p.X(:,3)); M=max(p.X(:,3)); par(6)=M-m; % initial height
par(5)=min(sqrt(p.X(:,1).^2+p.X(:,2).^2)); % initial inner radius 
p.X=[p.X(:,1) p.X(:,2) p.X(:,3)-par(6)/2];
[p.X,p.tri]=clean_mesh(p.X,p.tri,'SelfIntersections','ignore'); 
p.np=size(p.X,1); p.nu=p.np; p.nt=size(p.tri,1); u=zeros(p.np,1);
bdf=boundary_faces(p.tri); p.idx=unique([bdf(:,1);bdf(:,2)]);
p=oosetfemops(p); p.u=[u;par]; 
% pdeo etc only needed once, so here make dummy q, later discarded 
q=p; q.pdeo=pde; q.pdeo.grid.p=q.X'; q.pdeo.grid.t=p.tri; 
p=box2per(q,3); % generate (initial) p.mat.fill and p.mat.drop 
p.u(p.nu+2)=getV(p,p.u); p.nc.bisecmax=10;
p.plot.auxdict={'H','V','A','r','l','delta'};  p.nc.tol=1e-6; 
p.plot.bpcmp=19; p.sw.jac=0; p.nc.dsmax=0.04; p.sw.para=2; 
p.nc.mu1=0.25; p.nc.mu2=0.1; p.nc.foldtol=1e-2; p.nc.bisecmax=10;


==> geomtut/nodpBC/qf.m <==
function q=qf(p,u) % constraints: 3 translations
u=u(1:p.nu); N0=getN(p,p.X); grX=grad(p.X,p.tri); 
grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
I=c2P(p.X,p.tri); % I interpolates from triangle centers to points
grXx=I*grXx; grXy=I*grXy; grXz=I*grXz; % grXx, grXy, grXz now act on nodal u  
dx=grXx*p.X; dx=dot(dx,N0,2); % x-translations
dy=grXy*p.X; dy=dot(dy,N0,2); % y-translations
dz=grXz*p.X; dz=dot(dz,N0,2); % z-translations
qx=(p.mat.fill'*dx)'*u; qy=(p.mat.fill'*dy)'*u; qz=(p.mat.fill'*dz)'*u;
q=[qx;qy;qz];

==> geomtut/nodpBC/qfrot.m <==
function q=qfrot(p,u) 
% constraints: 3 translations, and rotation around z (for non S^1 solutions) 
u=u(1:p.nu); N0=getN(p,p.X); grX=grad(p.X,p.tri); % surface gradient
grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz; % interpol.to nodes 
dx=grXx*p.X; dx=dot(dx,N0,2); % x-translations
dy=grXy*p.X; dy=dot(dy,N0,2); % y-transl.
dz=grXz*p.X; dz=dot(dz,N0,2); % z-transl.
qx=(p.mat.fill'*dx)'*u; qy=(p.mat.fill'*dy)'*u; qz=(p.mat.fill'*dz)'*u;
phi=(-p.X(:,2).*grXx*p.X+p.X(:,1).*grXy*p.X)./(p.X(:,1).^2+p.X(:,2).^2); phi=dot(phi,N0,2);
qphi=(p.mat.fill'*phi)'*u; 
q=[qx;qy;qz;qphi];

==> geomtut/nodpBC/qfrotb1.m <==
function q=qfrot(p,u) 
% constraints: 3 translations, and rotation around z (for non S^1 solutions) 
u=u(1:p.nu); N0=getN(p,p.X); grX=grad(p.X,p.tri); % surface gradient
grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz; % interpol.to nodes 
dphix=grXx*p.X; dphix=dot(dphix,N0,2); 
dphiy=grXy*p.X; dphiy=dot(dphiy,N0,2);
dphiz=grXz*p.X; dphiz=dot(dphiz,N0,2);
qx=(p.mat.fill'*dphix)'*u; qy=(p.mat.fill'*dphiy)'*u; qz=(p.mat.fill'*dphiz)'*u;
phi=(-p.X(:,2).*grXx*p.X+p.X(:,1).*grXy*p.X)./(p.X(:,1).^2+p.X(:,2).^2); phi=dot(phi,N0,2);
qphi=(p.mat.fill'*phi)'*u; 



q=[qx;qy;qz;qphi];

==> geomtut/nodpBC/qjac.m <==
function qu=qjac(p,u) % jac of 3 transl.constraints 
grX=grad(p.X,p.tri); % surface grad; now extract components and interpol. to nodes
grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz; N0=getN(p,p.X);
dx=grXx*p.X; dx=dot(dx,N0,2); 
dy=grXy*p.X; dy=dot(dy,N0,2);
dz=grXz*p.X; dz=dot(dz,N0,2);
qux=(p.mat.fill'*dx)'; quy=(p.mat.fill'*dy)'; quz=(p.mat.fill'*dz)';
qu=[qux;quy;quz];

==> geomtut/nodpBC/qjacrot.m <==
function qu=qjacrot(p,u) % jac of 3 transl.constraints + 1 rotation (around z) 
grX=grad(p.X,p.tri); N0=getN(p,p.X);
grXx=grX(1:p.nt,:); grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz; 
dx=grXx*p.X; dx=dot(dx,N0,2); 
dy=grXy*p.X; dy=dot(dy,N0,2);
dz=grXz*p.X; dz=dot(dz,N0,2);
qux=(p.mat.fill'*dx)'; quy=(p.mat.fill'*dy)'; quz=(p.mat.fill'*dz)';
dphi=(-p.X(:,2).*grXx*p.X+p.X(:,1).*grXy*p.X)./(p.X(:,1).^2+p.X(:,2).^2); 
dphi=dot(dphi,N0,2); quphi=(p.mat.fill'*dphi)';
qu=[qux;quy;quz;quphi];

==> geomtut/nodpBC/sGjac.m <==
function Gu=sGnodpBCjac(p,u) % der of constraints missing! (no matter? check! Alex) 
par=u(p.nu+1:end); u=u(1:p.nu); uf=p.mat.fill*u; % fill 
N0=getN(p,p.X); X=p.X+uf.*N0;
m=min(X(p.idx,3)); M=max(X(p.idx,3)); old=M-m;
del=par(10)/old;  a=[ones(p.np,2) del*ones(p.np,1)]; X=a.*X;
LB=cotmatrix(X,p.tri); LB=p.mat.fill'*LB; M0=getM(p,X); M=p.mat.fill'*M0;
Kr=discrete_gaussian_curvature(X,p.tri); Kr=M0\Kr; Hr=par(1);
F=spdiags((4*Hr.^2-2*Kr),0,p.np,p.np); 
Gu=(-LB-M*F)*p.mat.fill; 

==> geomtut/nodpBC/sGnodpBC.m <==
function r=sGnodpBC(p,u)  % nodoids with pBCs 
par=u(p.nu+1:end); H0=par(1); del=par(6); % height 
sx=par(7); sy=par(8); sz=par(9); sphi=par(10);% Lag.for translations & rotation 
u=u(1:p.nu); uf=p.mat.fill*u; N0=getN(p,p.X); X=p.X+uf.*N0; % fill, then as usual
m=min(X(p.idx,3)); M=max(X(p.idx,3)); old=M-m; % old height 
scaz=del/old;  a=[ones(p.np,2) scaz*ones(p.np,1)]; X=a.*X; % scale X in z-direction 
M0=getMf(p,X); M=p.mat.fill'*M0; % like fill-trafo (fm'*M0*fm) 
LB=cotmatrix(X,p.tri); LB=p.mat.fill'*LB; N=getN(p,X); 
%Derivatives of phaseconditions at p.X
grX=grad(p.X,p.tri); grXx=grX(1:p.nt,:); 
grXy=grX(p.nt+1:2*p.nt,:); grXz=grX(2*p.nt+1:3*p.nt,:);
E=c2P(p.X,p.tri); grXx=E*grXx; grXy=E*grXy; grXz=E*grXz;
dphix=grXx*p.X; dphix=dot(dphix,N0,2); 
dphiy=grXy*p.X; dphiy=dot(dphiy,N0,2);
dphiz=grXz*p.X; dphiz=dot(dphiz,N0,2);
dphi=(-p.X(:,2).*grXx*p.X+p.X(:,1).*grXy*p.X)./(p.X(:,1).^2+p.X(:,2).^2); dphi=dot(dphi,N0,2);
r=dot(-LB*X-M*(2*H0*N),p.mat.fill'*N,2)+M*(sx*dphix+sy*dphiy+sz*dphiz+sphi*dphi); 

==> geomtut/nodpBC/updX.m <==
function  [p,u]=updX(p,u)  % update p.X, return u in p.up, set u to zero
par=u(p.nu+1:end); del=par(6); N=getN(p,p.X); np=p.nu/p.nc.neq; p.up=u; 
p.X=p.X+(p.mat.fill*u(1:np)).*N; u(1:np)=0; 
m=min(p.X(p.idx,3)); M=max(p.X(p.idx,3)); old=M-m;
scaz=del/old;  a=[ones(p.np,2) scaz*ones(p.np,1)]; p.X=a.*p.X; 

==> geomtut/nodpBC/userplot.m <==
function userplot(p,wnr) % called for p.plot.pstyle=-1; 
pplot(p,wnr); % the current 'base mfd' 
end 


==> geomtut/spcap1/aaa.m <==
% cmc spherical caps [geomtut §3.1]
%
% cmds1:   cont in V,H and A,H 
% cmds2:   comparison of refinements; 
% cmds3:   go branches backwards, cont-coarsening loop, and MCF

==> geomtut/spcap1/cmcbra.m <==
function out=cmcbra(p,u)  % mod of template cmcbra with error-output 
par=u(p.nu+1:end); X=p.X; V=getV(p,u); A=getA(p,u); E=A+par(1)*V; 
Z2=max(X(:,3)); mqdat=meshqdat(p); 
% augment lib-cmcbra by specialized output, here: errors  
svp=sqrt(pi^2+9*V^2); % shorthand 
HV=-pi^(1/3)*(3*V+svp-pi^(2/3)*(svp-3*V)^(1/3))/(svp*(3*V+svp)^(1/3)); % analytical H 
Z2V=((3*V+svp)^(2/3)-pi^(2/3))/(pi^(1/3)*(3*V+svp)^(1/3)); % analytical height  
M=getM(p,X); LB=cotmatrix(X,p.tri); N1=getN(p,X); H1=0.5*dot(LB*X,N1,2); 
q=boundary_faces(p.tri); ids=unique([q(:,1);q(:,2)]); idb=setdiff([1:p.np],ids); % bulk indices 
H2=M\H1; eHinf=max(abs(HV-H2(idb)))/abs(HV); % max relative error in H (in bulk) 
eH2=full(sqrt(sum(M(idb:idb)*(HV-H2(idb)).^2)))/abs(HV); % L2-error (over bulk) 
out=[par;  V;A;E; mqdat; Z2; eH2; eHinf; abs(Z2V-Z2)]; 
%   #par  +1      4-8    9   10   11       12 

==> geomtut/spcap1/cmds1.m <==
%% cmc spherical cap, cont in (H,V)
close all; keep pphome;  global p2pglob; 
p2pglob.tsw=1; p2pglob.vi=[20,40]; p2pglob.edc='k'; % plotting controls
%% init; pars will be overwritten in scinit
nx=12; h0=0; v0=0; a0=0; par=[h0; v0; a0]; % initial pars 
p=scinit(nx,par); p=setfn(p,'cap1'); p.sol.ds=0.1; 
p.sw.jac=0;  % numerical (0) or functional (1) jacs for G, speed no problem 
p.sw.qjac=1; % numerical (0, too slow), hence functional (1) derivative for q
p.nc.ilam=[2 1]; p.nc.nq=1; p.fuha.qf=@qfV; p.fuha.qfder=@qjacV; % cont in V, 
p.plot.bpcmp=1; p.nc.usrlam=[2 4]; % cmp for branch-plot, vals for forced output 
p=cont(p,5); % go 
%% alternate cont and mesh refinement based on triangle areas 
p=loadp('cap1','pt5','cap1r'); p.sw.nobdref=0; p.sw.rlong=1; p.file.smod=2; 
sig=0.2; for i=1:10; p=refineX(p,sig); p=cont(p,5); end 
%% just cont in H (no constraints) 
p=loadp('cap1','pt0','Hcont');p.nc.nq=0;p.nc.ilam=1;p.sol.ds=-0.1;p.plot.bpcmp=5; 
sig=0.2; for i=1:4; p=cont(p,5); p=refineX(p,sig); end % alternate ref. and cont 
%% branch plot of H over V and A over V, 
c=[5 1]; mclf(5); plotbra('cap1r','pt30',5,c); xlabel('V'); ylabel('H'); box on; 
c=[6 1]; mclf(7); plotbra('cap1r','pt30',7,c); xlabel('A'); ylabel('H'); box on; 
%% some solution plots 
p2pglob.tsw=3; plotsol('cap1','pt0'); pause; plotsol('cap1','pt5'); pause; 
plotsol('cap1r','pt18'); 
%% HK plots 
p2pglob.edc='k'; p2pglob.cb=1; plotHK('cap1r','pt40'); 
%% cont in H, A;  same branch as for H,V  
nx=12; h0=0; v0=0; a0=0; par=[h0; v0; a0]; % initial pars 
p=scinit(nx,par); p=setfn(p,'cap1A'); plotsol(p); p.sol.ds=-0.1;p.nc.dsmax=0.2; 
p.nc.ilam=[1 3]; p.nc.nq=1; p.fuha.qf=@qfA; p.sw.qjac=1; p.fuha.qfder=@qjacA;  
huclean(p); p.plot.bpcmp=3; p2pglob.tsw=2; % use (A,H) as title 
p.file.smod=2; p.sw.jac=0; p=cont(p,10); % go 
%% mesh-ada, based on triangle areas 
p=loadp('cap1A','pt10','cap1Ar'); sig=0.1; p.sw.rlong=1; p=refineX(p,sig); p=cont(p,2);  
%% cont further; with repeated mesh adapation; 
% or repeat p=cont(p,2); p=refineX(p,0.05); from the command line 
sig=0.1; for i=1:8;  p=cont(p,2); p=refineX(p,sig); end  
p=cont(p,4); % some further cont
%% branch plot of A over H, 
c=[1 5]; mclf(5); plotbra('cap1Ar','pt30',5,c,'lab',[10, 30]); 
box on; xlabel('H'); ylabel('A');
%% some solution plots 
plotsol('cap1A','pt10'); pause; plotsol('cap1Ar','pt30');
%% branch plot of V over A, and some solution plots 
c=[6 5]; mclf(5); plotbra('cap1Ar','pt28',5,c); xlabel('A'); ylabel('V');

==> geomtut/spcap1/cmds2.m <==
%% cmc spherical cap, comparison of refinements; 
close all; keep pphome; 
global p2pglob; p2pglob.tsw=1; p2pglob.vi=[20, 40]; p2pglob.edc='k'; % plot-pars
%% tests of mesh-refinement, preparation: set rlong=1 and dsmax,dlammax 
p=loadp('cap1','pt10'); p.sw.rlong=1;  p.nc.dsmax=4; p.nc.dlammax=4; p0=p; 
%% alternate refine and cont, here ref.each 15th step; single steps for saving 
p=p0; p=setfn(p,'capr1'); sig=0.3; nsteps=13; 
for i=1:5; p=refineX(p,sig); p=cont(p,1); p=cont(p,1); p=cont(p,nsteps); end 
%% refine when error exceeds errbound, using refufu 
p=p0; p=setfn(p,'capr3'); p.fuha.ufu=@refufu; p.nc.errbound=0.04; p=cont(p,100); 
%% refine when max A exceeds p.maxA, using refufumaxA 
p=p0; p=setfn(p,'capr3'); p.fuha.ufu=@refufumaxA; p.fuha.e2rs=@e2rsmaxA; 
p.maxA=0.5; p=cont(p,100); 
%% error plots; error appended at end of cmcbra, component c=13 
lab=[25 27]; c=13; mclf(8); plotbra('capr1','pt71',8,c,'lab',lab,'fp',11); 
plotbra('capr3',8,c,'lab',[],'cl','r','fp',11); 
plotbra('capr4',8,c,'lab',[],'cl','m','fp',11); 
xlabel('V'); ylabel('||H-H(V)||_2/|H(V)|'); box on; 
axis([0,200,0.01,0.1]); 
%% h/r (mesh-quality), component c=npar+4=3+4=7
lab=[25 27]; c=7; mclf(8); plotbra('capr1','pt71',8,c,'lab',lab,'fp',11); 
plotbra('capr3',8,c,'lab',[],'cl','r','fp',11); 
plotbra('capr4',8,c,'lab',[],'cl','m','fp',11); 
xlabel('V'); ylabel('max(h/r)'); box on; 
%% Jac checks (timing and relative errors) 
for i=[40 42 72 102 133]; 
  p=loadp('capr2',['pt' mat2str(i,3)]); p.file.count=p.file.count-1; p.np, pplot(p,1); p.nc.del=0.0001; 
  p.branch(6+4,end), p.branch(6+5,end), p.branch(6+5,end)/p.np, p.branch(6+19,end)
 % [Gu,Gn]=jaccheck(p,0.5); [qu,qun]=qjaccheck(p,0.5); % slow!
  pause 
end
%% soln plots 
pplot('capr1','pt25'); pause; pplot('capr1','pt27'); pause, pplot('capr1','pt70');
%% alternate refine and cont, here ref.each 20th step; single steps for saving 
p=loadp('cap1','pt10','capr2'); p.sw.nobdref=0; p.sw.rlong=1; sig=0.3; nsteps=18; 
p.nc.dsmax=4; p.nc.dlammax=4;
for i=1:4; p=refineX(p,sig); p=cont(p,1); p=cont(p,1); p=cont(p,nsteps); end 

==> geomtut/spcap1/cmds3.m <==
%% go branch backwards, cont-coarsening loop
p=loadp('capr1','pt56','capr1b'); p.sol.ds=-3.2; p=resetc(p);p.fuha.e2rs=@e2rsAi;
p.file.smod=5; p0=p;  sig=0.5; for i=1:8; p=coarsenX(p,sig); p=cont(p,5);   end 
%% coarsen via coarsufu
p=p0;p=setfn(p,'capr1d');p.fuha.ufu=@coarsufu; p.nc.errbound=8; p=cont(p,40); 
%% branch plot, (un)comment to select compo 
c=7; fn=8; ylab='\delta_{mesh}=max(h/r)'; %c=8; fn=8; ylab='a_{max}'; 
lab=[0 35]; mclf(fn); plotbra('capr1b','pt35',fn,c,'cl','k','lab',lab,'tyun','-*','lp',40); 
plotbra('capr1d','pt35',fn,c,'cl','m','lab',[],'lp',40,'tyun','-*'); 
xlabel('V'); ylabel(ylab); box on; grid on; 
%% soln plots 
p2pglob.tsw=1; p2pglob.vi=[20, 40]; p2pglob.edc='k'; p2pglob.cm='parula'; p2pglob.cut=0; 
pplot('capr1b','pt35'); pause; pplot('capr1d','pt35');
%% MCF, with initial large V; to handle meshing, alternate flow and coarsening 
% this may require trial and error to balance dt, flow-length nf, and 
% coarsening sigc.     First some graphics settings, then load and prepare:
p2pglob.cut=0; p2pglob.vi=[30,40]; p2pglob.cm='spring'; p2pglob.tsw=4; 
p=loadp('cap1r','pt15','mcf'); sigc=0.1;  dt=0.0005; nf=500; nplot=100; 
p.sw.nobdcoarsen=0; p.t=0; plotHK(p); figure(1); title('t=0');  % prepare MCF 
p.fuha.flowf=@mcff; t=0; ts=[]; p.fuha.e2rs=@e2rsAi; 
%% the MCF/coarsening loop; repeat this cell as desired 
for i=1:4; [p.X,t,ts]=geomflow(p,t,ts,dt,nf,nplot); p=coarsenX(p,sigc); end 
%% time series plot, A and V 
mclf(11); plot(ts(1,:),ts(2,:),ts(1,:), ts(3,:)); legend('A','V'); xlabel('t'); axis tight; 
set(gca,'fontsize',16);  pause; 
%% time series delta 
mclf(12); plot(ts(1,:),ts(4,:)); legend('\delta'); set(gca,'fontsize',14); grid on; 
%% flow test: 1st MCF of cap, contracts to planar circle, preparations 
p2pglob.tsw=4; p=loadp('cap1r','pt15','dummy'); p.t=0; pplot(p,10); % load and plot ICs 
p.fuha.flowf=@mcff; ts=[]; t=0; dt=0.001; nf=1000; nplot=100; % prepare flow 
%% other tests: ------go branch backwards, cont-degcoarsenX loop (doesn't quite work) 
%p=p0; p=setfn(p,'capr1c'); sig=0.2; for i=1:8; p=cont(p,5); p=degcoarsenX(p,sig,1,10); end 
%% a point for which coarsening in MCF doesn't quite work 
p=loadp('cap1r','pt22','mcf'); sigc=0.075; dt=0.00025; nf=600; nplot=200; 
p.fuha.flowf=@mcff; p.fuha.e2rs=@e2rsAi; 
%% sometimes degcoarsenX and/or moveX (instead of just coarsenX) are better 
sigc=0.2; cit=30; p.fuha.flowf=@mcff; t=0; ts=[];
for i=1:10; [p.X,t,ts]=geomflow(p,t,ts,dt,nf,nplot); p=degcoarsenX(p,sigc,1,cit); end 
%%
sigc=0.2; 
for i=1:4; 
    for j=1:2; [p.X,t,ts]=geomflow(p,t,ts,dt,nf,nplot); p=coarsenX(p,sigc); 
    end
    p=moveX(p,0.001,1); 
end 

==> geomtut/spcap1/coarsufu.m <==
function [p,cstop]=coarsufu(p,brout,ds)
% mod of STANUFU with coarsening 
p=ulamcheck(p); % test if a desired lambda value has been passed
brplot=brout(length(bradat(p))+p.plot.bpcmp); %y-axis value in bif-figure
fprintf('%4i %s %s %5.2e %4i  %s %s ', ...
    p.file.count,printcon(getlam(p)),printcon(brplot),p.sol.res,p.sol.iter, ...
    p.sol.meth,printcon(ds));
if(p.sw.errcheck>0) fprintf('%5.2e ',p.sol.err);end
if(p.sw.spcalc==1) fprintf(' %2i ', p.sol.ineg); end;
npr=length(p.sw.bprint); 
for i=1:npr; fprintf('%s ',printcon(brout(length(bradat(p))+p.sw.bprint(i)))); end;
fprintf('\n');
% put anything else here
delmind=7; delm=brout(6+delmind); keepbd=1; sig=p.nc.sig; nit=6; 
if delm>p.nc.errbound; p.fuha.savefu(p);  p=coarsenX(p,sig);  
    %p=degcoarsenX(p,sig,nit,keepbd);  
    fprintf('\n');end 
cstop=0;
if(getlam(p)<p.nc.lammin)
    fprintf('  lam=%g < lammin=%g, stopping\n',getlam(p),p.nc.lammin); cstop=1;
end
if(getlam(p)>p.nc.lammax)
    fprintf('  lam=%g > lammax=%g, stopping\n',getlam(p),p.nc.lammax); cstop=1;
end
end


==> geomtut/spcap1/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');

==> geomtut/spcap1/mcff.m <==
function f=mcff(p,X)
N=getN(p,X); M=getM(p,X); LB=cotmatrix(X,p.tri); 
f=0.5*dot(LB*X,N,2); f=M\f; f(p.idx)=0; 


==> geomtut/spcap1/refufu.m <==
function [p,cstop]=refufu(p,brout,ds)
% mod of STANUFU with test for refinement
p=ulamcheck(p); % test if a desired lambda value has been passed
brplot=brout(length(bradat(p))+p.plot.bpcmp); %y-axis value in bif-figure
fprintf('%4i %s %s %5.2e %4i  %s %s ', ...
    p.file.count,printcon(getlam(p)),printcon(brplot),p.sol.res,p.sol.iter, ...
    p.sol.meth,printcon(ds));
if(p.sw.errcheck>0) fprintf('%5.2e ',p.sol.err);end
if(p.sw.spcalc==1) fprintf(' %2i ', p.sol.ineg); end;
npr=length(p.sw.bprint); 
for i=1:npr; fprintf('%s ',printcon(brout(length(bradat(p))+p.sw.bprint(i)))); end;
fprintf('\n');
% put anything else here
eind=13; err=brout(6+eind); 
if err>p.nc.errbound; p.fuha.savefu(p); p=refineX(p,p.nc.sig); fprintf('\n');end 
cstop=0;
if(getlam(p)<p.nc.lammin)
    fprintf('  lam=%g < lammin=%g, stopping\n',getlam(p),p.nc.lammin); cstop=1;
end
if(getlam(p)>p.nc.lammax)
    fprintf('  lam=%g > lammax=%g, stopping\n',getlam(p),p.nc.lammax); cstop=1;
end
end


==> geomtut/spcap1/sGsc.m <==
function r=sGsc(p,u)  % spherical cap PDE (more generally: any CMC with DBCs) 
par=u(p.nu+1:end); H0=par(1); u=u(1:p.np); % split into PDE-u and parameters
N0=getN(p,p.X); X=p.X+u.*N0; N=getN(p,X); % base normal, new X, new normal   
M=getM(p,X); LB=cotmatrix(X,p.tri);  % mass matrix and Laplace-Beltrami
r=-0.5*dot(LB*X,N,2)+M*(H0*ones(p.np,1)); % rhs-PDE, i.e., H(X)-H0=0
r(p.idx)=u(p.idx);    % Dirichlet BCs 

==> geomtut/spcap1/scinit.m <==
function p=scinit(nx,par) % spherical cap, init 
p=stanparam(); p=stanparamX(p);  % set stanparam, adapt to X; then reset some
p.fuha.sG=@sGsc; p.fuha.sGjac=@scjac; p.sw.spcalc=0; p.sw.bifcheck=0; 
pde=diskpdeo2(1,nx,round(nx/2)); % disk preimage discretization, pde-object 
% not stored, only p.DBC, p.tri and p.X (generated below) used subsequently
p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements;  % store dimensions
p.sol.xi=1/p.nu; p.n0=p.np; % u-vs-lam weight, initial mesh size (for coarsening) 
p.nc.neq=1; p.sw.jac=0; % here, for simplicity, numerical Jacs 
po=pde.grid.p; x=po(1,:)'; y=po(2,:)'; u=0*ones(p.np,1); % set ICs 
p.u=[u; par]; p.X=[x,y,0*x]; p.tri=pde.grid.t(1:3,:)'; % store initial X and tri 
p.DIR=pde.grid.e(1:2,:)'; p.idx=unique(p.DIR(:)); % edges, and points for BCs 
p=oosetfemops(p); p.plot.auxdict={'H','V','A'}; % dummy oosetfemops! 
p.u(p.nu+2)=getV(p,p.u); p.u(p.nu+3)=getA(p,p.u); % get initial vol & area
p.nc.lammax=200; p.nc.dsmax=3; p.nc.dlammax=3; p.file.smod=10;

==> geomtut/spcap1/scjac.m <==
function Gu=scjac(p,u) 
H0=u(p.nu+1); u=u(1:p.nu); N0=getN(p,p.X);
X=p.X+u.*N0; M=getM(p,X); LB=cotmatrix(X,p.tri); 
K=discrete_gaussian_curvature(X,p.tri); % same but faster
F=-1*spdiags(K,0,p.np,p.np)+2*H0^2*M; %H0 
Gu=-0.5*LB-F; Gu(p.idx,:)=0;
for i=1:length(p.idx); Gu(p.idx(i),p.idx(i))=1; end


==> geomtut/spcap2/aaa.m <==
% cmc spherical caps, via FEM in the preimage
%
% cmds1:    basic script

==> geomtut/spcap2/cmcbra.m <==
function out=cmcbra(p,u)
X=p.X; n=cross(p.mat.Dx*X,p.mat.Dy*X,2);
A=sum(p.mat.M*(sqrt(dot(n,n,2))));
V=sum(p.mat.M*(dot(X,n,2)))/3;
if V<0; V=-V; end
out=[u(p.nu+1:end);A;V]; 

==> geomtut/spcap2/cmds1.m <==
%% cmc spherical caps, basic script
close all; keep pphome; 
%% cmc spherical caps, init; pars will be overwritten in spcapinit
nx=10; al=0; h0=0; v0=0; a0=0; par=[h0; v0; al; a0]; % initial pars 
p=spcapinit(nx,par); plotsol(p); p=setfn(p,'cap1'); p.sol.ds=0.01;
p.nc.dsmax=0.2; p.nc.usrlam=[2 4];  p.plot.bpcmp=1; 
p.nc.ilam=[2 1]; p.nc.nq=1; p.fuha.qf=@qV; p.fuha.qfder=@qVjac; % cont V, free H 
p.sw.jac=0; p.sw.qjac=1; % using numerical Jacs for G, and approximate q_u  
p=cont(p,10); % go 
%% example of mesh-adaption; loading soln useful for testing parameters 
% such as ngen (number of adaption loops) and sig (frac of triangles to refine)
p=loadp('cap1','pt10','cap1r'); p.nc.ngen=1; p.nc.sig=0.2; p=oomeshada(p); 
p=cont(p,20); % continue refined solution 
%% branch plot of H over V, and some solution plots 
c=[2 1]; mclf(5); plotbra('cap1r','pt40',5,c); xlabel('V'); ylabel('H'); box on; 
plotsol('cap1','pt0');pause; plotsol('cap1','pt20');pause; plotsol('cap1r','pt40'); 

==> geomtut/spcap2/e2rs.m <==
function [p,idx]=e2rs(p,u)  % elements2refine via triangle size on X 
X=p.X; Xx=p.mat.Dx*X; Xy=p.mat.Dy*X; n=cross(Xx,Xy,2);
E=dot(n,n,2); E=p.mat.p2c*E; % map to elements 
[E,idx]=sort(E,'descend'); idx=idx(1:round(p.nc.sig*length(E))); 
p.sol.err=max(max(E)); 

==> geomtut/spcap2/get1ff.m <==
function [E,F,G]=get1ff(p,X) % 1st fundamental form 
Xx=p.mat.Dx*X; Xy=p.mat.Dy*X;  E=dot(Xx,Xx,2); F=dot(Xx,Xy,2); G=dot(Xy,Xy,2); 

==> geomtut/spcap2/get2ff.m <==
function [L,M,N]=get2ff(p,X) % 2nd fundamental form 
Xxx=p.mat.Kx*(p.mat.Dx*X); Xxy=p.mat.Kx*(p.mat.Dy*X);Xyy=p.mat.Ky*(p.mat.Dy*X);
nu=getN(p,X);  L=dot(nu,Xxx,2); M=dot(nu,Xxy,2); N=dot(nu,Xyy,2); 

==> geomtut/spcap2/getA.m <==
function A=getA(p,u)
u=u(1:p.nu); N0=getN(p,p.X); X=p.X+u.*N0;
n=cross(p.mat.Dx*X,p.mat.Dy*X,2);
A=sum(p.mat.M*(sqrt(dot(n,n,2))));

==> geomtut/spcap2/getGupde.m <==
function Gu=getGupde(p,u,r)
% GETGUPDE: get jacobian for pde part used in full jacobian of getGu.
%
%  Gu=getGupde(p,u,r)
% Here "r" is the residual at u used in numjac
% Imporant switches: p.sw.jac, p.sw.sfem
%
% See also getGu, filltrafo, stanparam, numjac
global pj; % numjacfac numjacG; % for call of numjac
if (p.sw.jac>0); % pde-part anal. 
    if p.sw.sfem==0 % use full jac
    bc=p.fuha.bcjac(p,u); upde=p.mat.fill*u(1:p.nu); 
    [cj,aj,bj]=p.fuha.Gjac(p,u); zerov=zeros(p.nc.neq,1); 
    [Gu,dum]=assempde(bc,p.mesh.p,p.mesh.e,p.mesh.t,cj,aj,zerov, upde); 
    if(any(bj)); Kadv=assemadv(p.mesh.p,p.mesh.t,bj); 
        Gu=Gu-Kadv; end 
    Gu=filltrafo(p,Gu);
    return;
    else % use "simple jac". Note that p.mat.fill is built in here already
    Gu=p.fuha.sGjac(p,u); 
    end
else  thresh=p.nc.del*ones(p.nu,1); pj=p; pj.u=u; 
    M=getM(p); 
    try spmat=p.mat.spmat; 
    catch spmat=ones(p.nc.neq); %fprintf('p.mat.spmat not set, using block all-to-all\n'); 
    end
    np=p.nu/p.nc.neq; M=kron(spmat,M(1:np,1:np));  S=M^2>0; u=u(1:p.nu); %spy(S); pause 
    [Gu,njfac,njG]=numjac('resinj',0,u(:),r(1:p.nu),thresh,[],0,S,[]); 
end

==> geomtut/spcap2/getM.m <==
function M=getM(p); M=p.mat.M; end 

==> geomtut/spcap2/getN.m <==
function N=getN(p,X)  
n=cross(p.mat.Dx*X,p.mat.Dy*X,2); nn=sqrt(n(:,1).^2+n(:,2).^2+n(:,3).^2); N=n./nn;    

==> geomtut/spcap2/getV.m <==
function V=getV(p,u)
u=u(1:p.nu); N0=getN(p,p.X); X=p.X+u.*N0;
N=cross(p.mat.Dx*X,p.mat.Dy*X,2); % normal at X, NOT normalized 
V=sum(p.mat.M*(dot(X,N,2)))/3; 

==> geomtut/spcap2/getmeancurv.m <==
function H=getmeancurv(p,X) % mean curv based on 1st and 2nd fundamental form 
[E,F,G]=get1ff(p,X); [L,M,N]=get2ff(p,X); H=0.25*(L.*G-2*M.*F+N.*E)./(E.*G-F.^2);    

==> geomtut/spcap2/oomeshada.m <==
function [p,flag]=oomeshada(p,varargin)
% oomeshada: OO (and trullekul) mesh adaptation, stripped for 2D mod for p.X 
%  p=oomeshada(p,varargin)
% 
% 1D,2D: classical adaption based on e2rs (element to refine selector), 
%        varargin: 'ngen',ngen  and 'sig',sig
ngen=p.nc.ngen; noa=nargin-2; k=1;  imaxs=p.nc.imax; p.nc.imax=2*p.nc.imax; 
try maxt=p.nc.maxt; catch maxt=2*size(p.pdeo.grid.t,2); end 
try gosafe=p.sw.gosafe; catch; gosafe=0; end % safety-switch: if gosafe=1, successful 
% refinements are saved to disk to later reload the last successful one
% (necessary cause p.pdeo is a handle object and hence cannot be easily copied)
try swapfn=p.file.swapfn; catch; swapfn='maswap'; end 
while k<=noa 
   switch lower(varargin{k})       
       case 'ngen'; ngen=varargin{k+1}; k=k+2;
       case 'sig';  p.nc.sig=varargin{k+1}; k=k+2;
       otherwise; break
   end
end
oonp=p.np; flag=0; 
if gosafe; save(swapfn,'p'); end % save to later recover successful steps 
for j=1:ngen  % loop over refinements 
  u=p.u; uf=p.mat.fill*u(1:p.nu); oldp=p.pdeo.grid.p; onp=p.np; 
  par=u(p.nu+1:end); u=u(1:p.nu); tau=p.tau(1:p.nu); tauf=p.mat.fill*tau; 
  X=p.X; Xf=p.mat.fill*X; % filling curve 
  lamd=p.tau(p.nu+1:end);   
  % OOPDE-error estimation and refinement      
  [p,idx]=p.fuha.e2rs(p,p.u); % select elements to refine 
  fprintf('refining %i elements\n',length(idx)); p.pdeo.grid.refineMesh(idx); 
  npo=p.pdeo.grid.p; np=p.pdeo.grid.nPoints; p.sol.xi=1/np; ui=zeros(p.nc.neq*np,1); taui=ui;
  Xi=ui; % curve refinement
  for i=1:p.nc.neq % interpolate u and tau to new mesh 
         xo=oldp(1,:); yo=oldp(2,:); 
         xn=p.pdeo.grid.p(1,:); yn=p.pdeo.grid.p(2,:); 
         ui((i-1)*np+1:i*np)=p2interpol(xn,yn,uf((i-1)*onp+1:i*onp),xo,yo,p); 
         taui((i-1)*np+1:i*np)=p2interpol(xn,yn,tauf((i-1)*onp+1:i*onp),xo,yo,p); 
         Xi1((i-1)*np+1:i*np)=p2interpol(xn,yn,Xf((i-1)*onp+1:i*onp,1),xo,yo,p);
         Xi2((i-1)*np+1:i*np)=p2interpol(xn,yn,Xf((i-1)*onp+1:i*onp,2),xo,yo,p); 
         Xi3((i-1)*np+1:i*np)=p2interpol(xn,yn,Xf((i-1)*onp+1:i*onp,3),xo,yo,p); 
       p.X=[Xi1' Xi2' Xi3']; %surface refinement    
  end 
  p.np=np; p.nu=p.nc.neq*p.np; p.u=[ui;par]; %size(p.u), size(taui), size(lamd)
  if size(lamd,1)>size(lamd,2); lamd=lamd'; end 
  p=box2per(p); p.tau=[p.mat.drop*taui;lamd']; 
  figure(6); clf; plotsol(p,6,1,1); axis(p.plot.axis);   
  r=resi(p,p.u); fprintf('inires=%g\n',norm(r,Inf));   % was: r=p.r
  [p.u,r]=nloop(p,p.u); cres=norm(r,p.sw.norm); fprintf('res=%g\n',cres);
  if cres<p.nc.tol; flag=1; if gosafe; save(swapfn,'p'); end; end % refinement successful 
  nt=size(p.pdeo.grid.t,2); 
  if nt>maxt; fprintf('nt=%i>ntmax=%i, stopping adaption\n',nt,maxt);   break; end 
end
if gosafe; s=load(swapfn,'p'); p=s.p; end % recover last successful step 
p.nc.imax=imaxs; fprintf('refined from %i to %i\n',oonp,p.np);


==> geomtut/spcap2/oosetfemops.m <==
function p=oosetfemops(p) % legacy setting, precompute FEM matrices 
gr=p.pdeo.grid; fem=p.pdeo.fem; [~,p.mat.M,~]=fem.assema(gr,1,1,1); % mass 
E=center2PointMatrix(gr); % to map elem differentiation matrices to nodal ones 
p.mat.p2c=point2CenterMatrix(gr); % to interpolate from nodes to elem centers
[Dx,Dy]=fem.gradientMatrices(gr); p.mat.Dx=E*Dx; p.mat.Dy=E*Dy; 
p.mat.Kx=fem.convection(gr,[1;0]); p.mat.Ky=fem.convection(gr,[0;1]); 
p.idx=unique(p.pdeo.grid.e(1:2,:)); % store bdry-indizes for DBCs 

==> geomtut/spcap2/pplot.m <==
function pplot(p,w) % parametric plot of p.X 
[po,t,e]=getpte(p); x=p.X(:,1); y=p.X(:,2); z=p.X(:,3); nu=p.nu; 
try; u=p.up(1:nu); catch; u=p.u(1:nu); end 
mclf(w); patch('faces',t(1:3,:)','vertices',[x(:),y(:),z(:)],...
      'facevertexcdata',u(:),'facecolor','interp', 'edgecolor','k');
colormap parula; view([-60 40]); set(gca,'FontSize',14); axis image;
title(['(V, H)=(' mat2str(p.u(nu+2),3) ',' mat2str(p.u(nu+1),3) ')']); 

==> geomtut/spcap2/qV.m <==
function q=qV(p,u) % volume constraint 
par=u(p.nu+1:end); V0=par(2); u=u(1:p.nu); N0=getN(p,p.X); X=p.X+u.*N0;
N=cross(p.mat.Dx*X,p.mat.Dy*X,2); % normal at X, NOT normalized 
V=sum(p.mat.M*(dot(X,N,2)))/3; q=V-V0; 

==> geomtut/spcap2/qVjac.m <==
function qu=qVjac(p,u) % (approximate) derivative of volume 
N0=getN(p,p.X); X=p.X+u(1:p.nu).*N0; 
N=cross(p.mat.Dx*X,p.mat.Dy*X,2); % normal at X, NOT normalized 
N2=dot(N0,N,2); % volume element (in direction u) since M lives in preimage 
MX=p.mat.M*spdiags(N2,0,p.nu,p.nu); 
qu=sum(MX,1); 

==> geomtut/spcap2/sG.m <==
function r=sG(p,u)  % PDE rhs 
par=u(p.nu+1:end); H0=par(1); u=u(1:p.nu); al=par(3); % split in par and PDE u 
N0=getN(p,p.X); X=p.X+u.*N0; H=getmeancurv(p,X); % mean curv.based on FEM 
r=-2*H+p.mat.M*(H0*ones(p.nu,1)); r(p.idx)=u(p.idx)-al; % residual, and DBCs 

==> geomtut/spcap2/spcapinit.m <==
function p=spcapinit(nx,par) % spherical cap, init, legacy setup 
p=stanparam(); p.sw.spcalc=0; p.sw.bifcheck=0; % set stanparam, overwrite some
pde=diskpdeo2(1,nx,round(nx/2)); % disk preimage discretization 
p.pdeo=pde; p.np=pde.grid.nPoints; p.nu=p.np; p.nt=pde.grid.nElements; 
p.sol.xi=1/p.nu; p.nc.neq=1; p.sw.sfem=-1; % store dimensions
p.fuha.outfu=@cmcbra; p.fuha.e2rs=@e2rs; % branch data, refinement selector
p.sw.Xcont=1; p.plot.pstyle=-1; % call userplot for plotting
po=getpte(p); x=po(1,:)'; y=po(2,:)'; u=0*ones(p.np,1); % initial soln 
p.u=[u; par]; p.X=[x,y,0*x]; % set IC, including X 
p=oosetfemops(p); % here constant mass and stifness matrices (until mesh changes) 
p.plot.auxdict={'H','V','alpha','A'}; p.u(p.nu+4)=getA(p,p.u); % initial area 


==> geomtut/spcap2/stanbra.m <==
function out=stanbra(p,u)
X=p.X; n=cross(p.mat.Dx*X,p.mat.Dy*X,2);
A=sum(p.mat.M*(sqrt(dot(n,n,2))));
V=sum(p.mat.M*(dot(X,n,2)))/3;
if V<0; V=-V; end
out=[u(p.nu+1:end);A;V]; 

==> geomtut/spcap2/userplot.m <==
function userplot(p,wnr) % called for p.plot.pstyle=-1; 
plotsol(p,10,1,1); pplot(p,wnr); % p.u, and the current 'base mfd X' 


==> geomtut/spheres/aaa.m <==
% cont sphere in H and vol (trivial), then check VPMCF
%
% cmds1:     basic script
% convtests: experiments re convergence of discrete H and K 
%
% cmcbra:    mod for output of radius r

==> geomtut/spheres/cmcbra.m <==
function out=cmcbra(p,u) 
% mod of cmcbra; after pars we put V, A, E, ***r***, mqd 
par=u(p.nu+1:end); X=p.X; V=getV(p,u); Ai=getA(p,u); E=Ai+par(1)*V; 
n=sqrt(dot(X,X,2)); r=max(n);  
mqd=meshqdat(p); % max(h/r), max(A), min(A), max(h), min(h) 
out=[par; V;Ai;E; r; mqd]; 

==> geomtut/spheres/cmds1.m <==
%% cont sphere in H and vol (trivial), then check VPMCF
% unclear: this needs a few initial steps until H=H(r) becomes correct 
% way out: start at somewhat lower r0, throw away initial points
global p2pglob; p2pglob.showN=0; p2pglob.cb=1; r0=0.25; 
h0=0; v0=0; a0=0; sx=0; sy=0; sz=0; % lagr.multipl.for pos. constraints (not used)
par=[h0; v0; a0; sx; sy; sz]; sw=3; fn=['S' mat2str(sw)]; % discretization 
p=sphereinit(par,r0,sw); p=setfn(p,fn); plotsol(p); [x,y,z]=getpos(p), pause 
p.sw.verb=2; p.sw.spcalc=1; p.nc.neig=3; p.sol.ds=0.01; p=cont(p,30); plotHK(p); 
%% branch plot of H over V, and some solution plots. 
c=[2 1]; mclf(5); plotbra(fn,'pt30',5,c,'lab',30,'fp',11); 
xlabel('V'); ylabel('H'); box on; plotHK(fn,'pt30'); 
%% compare A and V as functions of r; for sphere: V=r*A/3, fits perfectly! 
p=loadp(fn,'pt20'); br=p.branch; r=br(6+10,:); V=br(6+7,:); A=br(6+8,:); 
mclf(10); plot(r,r.*A/3,r,V,'*'); xlabel('r'); legend('r*A/3','V'); 
axis tight; set(gca,'fontsize',14); grid on; box on; 
%% VPMCF, load pt, perturb, then go 
p2pglob.cm='spring'; p2pglob.Hf=1; p2pglob.cut=0; p2pglob.showN=0; 
p=loadp(fn,'pt30'); X=p.X; th=angle(X(:,2)+1i*X(:,3)); z=X(:,3); z2=max(z); 
x=X(:,1); x2=max(x); pXf=sin(th).*(abs(x)-x2)+0.2*(rand(p.np,1)-0.5); N=getN(p,p.X); 
p.X=p.X+0.4*pXf.*N; plotHK(p); figure(1); title('H for initial X for VPMCF'); pause
p.fuha.flowf=@vpmcff; ts=[]; t=0;dt=0.005;ns=round(1/dt);nplot=round(0.05/dt);
[p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); 
plotHK(p); figure(1); title(['H for X(' mat2str(t,2) ')']); 
%% repeat flow (if desired) 
[p.X,t,ts]=geomflow(p,t,ts,dt,ns,nplot); 
plotHK(p); figure(1); title(['H for X(' mat2str(t,2) ')']); 
%% plot A and V time-series 
mclf(11); plot(ts(1,:),ts(3,:),'linewidth',2); hold on; 
plot(ts(1,:),ts(2,:),'linewidth',2); legend('V','A');xlabel('t');  set(gca,'fontsize',14); 
ts(3,end)/ts(3,1)  % assess change in V 

==> geomtut/spheres/convtests.m <==
%% experiments re convergence of discrete H and K 
p2pglob.cm='spring'; p2pglob.Hf=10; p2pglob.cut=7; p2pglob.showN=0; 
p2pglob.cb=1; p2pglob.vi=[60 60]; 
par=[0;0;0;0;0;0]; mclf(10); mclf(11); r0=1; sw=3; 
p=sphereinit(par,r0,sw); p.up=p.u; fn=['t' mat2str(sw)]; p=setfn(p,fn); plotHK(p); 
np=p.np, pause, N=getN(p,p.X); M=massmatrix(p.X,p.tri,'full'); % check full M 
LB=cotmatrix(p.X,p.tri); H2=0.5*dot(LB*p.X,N,2); H2=M\H2; % cot-H 
[k,H1,K1]=discrete_curvatures(p.X,p.tri); K2=M\K1; 
p.up(1:p.np)=H2; pplot(p,10); title(['H_{full}, np=' mat2str(np)]); colormap autumn; 
p.up(1:p.np)=K2; pplot(p,11); title(['Kf, np=' mat2str(np)]); colormap winter; 

==> geomtut/spheres/getM.m <==
function M=getM(p,varargin) % getM: mass matrix M for p.X, or for X=varargin 
if nargin==1; X=p.X; else X=varargin{1}; end; 
M=massmatrix(X,p.tri,'voronoi');

==> geomtut/spheres/getpos.m <==
function [x,y,z]=getpos(p)
x=mean(p.X(:,1)); y=mean(p.X(:,2)); z=mean(p.X(:,3)); 

==> geomtut/spheres/sG.m <==
function r=sG(p,u)  % PDE rhs, discrete mean curvature 
n=p.np; par=u(p.nu+1:end); H=par(1); % K=par(3); sx=par(5); sy=par(6); sz=par(7); %V0=par(2);
u=u(1:n); N=getN(p,p.X); uN=u.*N; X=p.X+uN; M=getM(p); 
LB=cotmatrix(X,p.tri); N=getN(p,X); r=-0.5*dot(LB*X,N,2)+M*(H*ones(n,1)); 

==> geomtut/spheres/sphereinit.m <==
function p=sphereinit(par,r0,sw) % sphere 
p=stanparam(); p=stanparamX(p); p.sw.spcalc=0; p.sw.bifcheck=0; % set stanparam, overwrite some
[X,t]=subdivided_sphere(sw); X=r0*X; p.DBC=[]; p.idx=[];
p.tri=t; p.np=size(X,1); p.nu=p.np; p.nt=size(t,1);  % store dimensions
p.sol.xi=1/p.nu; p.nc.neq=1; u=0*ones(p.np,1); % set ICs 
p.u=[u; par]; p.X=X; p.tau=p.u; 
p=oosetfemops(p); p.plot.auxdict={'H','V','A'}; 
p.u(p.nu+2)=getV(p,p.u); p.u(p.nu+3)=getA(p,p.u); %  initial Vol and area 
p.u(p.nu+1)=-1/r0; p.sol.ds=0.1; p.nc.dsmax=4; p.nc.dlammax=4;
p.nc.ilam=[2 1]; p.nc.nq=1; p.fuha.qf=@qfV; p.fuha.qfder=@qjacV; 
p.plot.bpcmp=1; p.file.smod=2; p.sw.jac=0; 

==> geomtut/spheres/userplot.m <==
function userplot(p,wnr) % called for p.plot.pstyle=-1; 
%try; plotsol(p,10,1,1); catch; end
pplot(p,wnr); % p.u, and the current 'base mfd X' 

